The ${\mathbb S}_n$-equivariant Euler characteristic of the moduli space of graphs

We prove a formula for the ${\mathbb S}_n$-equivariant Euler characteristic of the moduli space of graphs $\mathcal{MG}_{g,n}$. Moreover, we prove that the rational ${\mathbb S}_n$-invariant cohomology of $\mathcal{MG}_{g,n}$ stabilizes for large $n$. That means, if $n \geq g \geq 2$, then there are isomorphisms $H^k(\mathcal{MG}_{g,n};\mathbb{Q})^{{\mathbb S}_n} \rightarrow H^k(\mathcal{MG}_{g,n+1};\mathbb{Q})^{{\mathbb S}_{n+1}}$ for all $k$.

==> anc/eMGgn-modSn-odd.tsv <==
n\g	 0	1	2	3	4	5	6	7	8	9	10	11	12	13	14	15	16	17	18	19	20	21	22	23	24	25	26	27	28	29	30	31	32	33	34	35	36	37	38	39	40	41	42	43	44	45	46	47	48	49	50	51	52	53	54	55	56	57	58	59	60	61	62	63	64	65	66	67	68	69	70	71	72	73	74	75	76	77	78	79	80	81	82	83	84	85	86	87	88	89	90	91	92	93	94	95	96	97	98	99	100	101
0	 X	X	0	0	-1	0	-1	-2	-8	-38	-275	-2225	-20358	-207321	-2320136	-28287416	-373205135	-5297549851	-80501496719	-1303887949148	-22424343321317	-408100641672050	-7835490219426245	-158282832440131757	-3355847250412048542	-74507835623916313650	-1728818291295516935110	-41844208003064767968474	-1054669876496616913378570	-27638052887755137468788965	-751924095484032301079925003	-21209381414394089301417043297	-619472839556517273860616681699	-18713133662409220815826957154321	-584014657015982344127551609222720	-18810791607745664727193903249865631	-624707869043260054320894363647650841	-21371689769664644436559270106340818526	-752524931423870584613115207436679112538	-27250350122626463183773142170623552442886	-1014052878332785547391386914977339300806097	-38750045577052334547391810487398853739729672	-1519528897462741958772073479610332870373874785	-61106568103070578354275151030304980086081755481	-2518488515185367117081008922698802496742399756105	-106318560683778054402162318863211503914635610308177	-4594636102172639104277690477885682731698276985462843	-203157629655978510163201880513987721036061484827337339	-9186130967957664217480844738553780944979913819266259437	-424557823157809556649308484212320834863056415540470792870	-20046665290388561164327541981165073557416368977104781517119	-966614728739832537214591992885624444322881384033711215465511	-47575523312568145399891708917068675690668157955451481298952053	-2389203201503965104791581167149968187606214012879146260452811663	-122374093899302842832325488789226344670219632988960585183129221988	-6390384530659979240300792513132009967899830716130387297881313720306	-340099588131141259615197405078316868842056881908564563061997872364991	-18440525146965066142178438554336596489047437215632753461277760227024416	-1018311382894583739038127878084386216425200114837006943839702197598572736	-57251310504012520821369415473530385666715489207951411033162179523079831147	-3276047609171591647297467741971632357068858902043661050696170263749788910037	-190740143377157370849956577722629313439966377215888819622491726356358135363927	-11296212407594657841745046772834304346863711928958769545777389720779956193976064	-680296845380808474872590758293895657942245541743483014988276199271689372883060037	-41650385930677918636452366275233015591312862796346229422691570212529181867247650868	-2591663192142821614677755332381751395014426304020315040165705570943705359153186559762	-163856903691988412765567835536581480970243367357365279858531875538551991856459452195361	-10523708304431753745193581500070795439444554556984432485611554433281259412924608033904815	-686412716229020861747239366971195446767558154373922179293144294032579017796012013740920599	-45458185510543108430140621622839962901136531829564260219155250759167867827881585147424947650	-3055976377017357519022749327247987778599427463354824598670178138835874885853450978814292182723	-208498435986086201516263802198581518831506847822968754014402009289604310542819738871849599394385	-14433681491331789050387182373742483351229225199990617768612132118934185721147709722140774944069633	-1013636443615037428574265113950498405517565937428121176232991827662199156532581627507954383074294550	-72198793800540799162123629271540595892063593885192896393780830536308621927777552089456428013242624800	-5214763265372228993572766326763102571097042029912056701993176170450535399029271276730076324374321034218	-381867629249283443315695451879524293634815540260570681561133305203234061427826029314849926091750724154802	-28345466491665011588177669515660580087757039041118440218232193894053250182947162750084622290296175319960147	-2132396616232716212161818108720563404540182844436878953882428913723154035778391772568919586007089151364356284	-162550816100893622631822843205500878322160114725569608647253200198097843658792581116522719903133279594599285048	-12553716089919056097681592341472832961707311266761635041826725702343587687684221057495118653837722181640867567871	-982074741509455544554670878086758979769542595453406279079046198744033464221774079652903874893833485615331913368506	-77809896051426115501024882252404343000551852294196663293891066818303759861663925336145059051780116773444411717388152	-6242721084945223520268651417979712372585564484049019348235870052781752301334959260469082082883283722796793924875506663	-507100800296814820627452113391091639544106272142882846717976675689157126621899664361784888048447865414652583536366651065	-41699423053098472093742453754214612366728905336430755199804606914139445531417355100872350789609966968710836523540052181707	-3470698553538171542864158870664449614893565602816498608976221397545728986663408201206833144046203129422009987334241679825592	-292342590327476071486545409533599813941651706048277838354824188106765350175784075699564344512712472506921946073573693598412976	-24916920424189969579347496266381891883833139505831335386269311964132600085824103881860525700135151356475567066150164282156899366	-2148641104240158008824274250983545599923974107768552202342420326087868212147996918149765042781958287517000077789526469429431391493	-187431325458763502126070555388028626571851920841273194348374418844393618232036045566496599541707441179686872100668515597447974729651	-16537586591535323665469676112312735082948608019899297907875589199570315172661573756735749803850078419066465352211137214677151519576002	-1475699425757293013745511017439966684775586723323480018839935378916961128490163871956312703318180667659272066205041646421566479098163963	-133157280606244826362026145513112685566194994425544114941721560524430974055622760930043040723938561863191554078974821497982563122964135835	-12148419261413202063706789825788827974883317885458495466288471392186203462195296431200774454568075713561641781884073617969053291105663923647	-1120495844062805764182655174067518866891401368572527052688238117589724121477982871695220830437308156106694044187910607463088618492230014883741	-104468475638171914688644533856530769210744011159645632380260753268678496115964604066690142680814142155850886480093946549995575069220225270992658	-9844525559589399606205375942262355363373699253003350253894178922886453200321983075341686748066995494356281702020314862056479855506447328911774306	-937540207951635467784365082374017847027787652854571705980918855834109179807130935411023534135525364348525821556546767029164333709749750224807337312	-90224122640205135748000252742154800629549306631787552646068112775992646679193073311980339352647672160161019383120454329156895842697007359919787888164	-8772960100748280632329592619661623168927930974868914650668289686116386315143900543869918551337141453830805642578184320996620941023935027662888472277297	-861815677937145128039871560938642245454442234318895845932565837733441252896680024591334034269503958594512391888252623632979860325091354294608011332289038
1	 X	0	0	-1	-1	-1	1	3	34	278	2285	20921	212777	2376903	28931001	381122658	5402707186	82001500329	1326763156004	22795801288566	414500379805256	7952095946119528	160523205512855903	3401118501957097924	75467657098949182439	1750123220268794056911	42338322541291126836070	1066621862828305338298107	27939067109147398643879898	759805316680137740296886446	21423588695209970043234299449	625508546085221294208753789552	18889223370121340986548294050102	589327738827378242270245816206524	18976404022032414116408806894568595	630035446555935982603711759354154489	21548391431744177507713704954729835869	758562101279608837587720160049116136871	27462644445028261794664829152923568580482	1021730141766110933844582920544824546776943	39035349219780794779912840591246351342033304	1530416396398079397086848871618000249693007651	61532923784654570951137628228572322610305963620	2535610619916542020995005240543719951128538395900	107023278463872787387851590787218864946442961926369	4624345298738557590900491700797797983981336148344683	204439785155184772345269061652308564236499149150539402	9242746059309682073256163453748852894927245748063572072	427114309082233291170194055737821317743484312995271112662	20164659832018787684227150693343222493864746545996455399894	972178694453890895771123454090801170084963416489861558384562	47843450127155889826938196826827152484420478251969282148905454	2402372731933141391859487685875885977377741454832086149734371001	123034585705316455814648577338182916289405847930074636759773217031	6424170417870886786911182145210634959943476494855045604950017707926	341861597985082618501262818493199338864924311647478160801327463676963	18534179308622286706850321590604088463435447790721515269478359155186951	1023382902680431018575292190300707029418198625673944614754872453755473795	57531011243257540537187051687244123585298957799310751251415507008566318637	3291753081396522526334334389427309234728320596351642861643350690070143681113	191637722505951791989653346378987365604257233616884518453042512325813582129968	11348407068242047296376982448524585332630848394380519235016394502388656419486043	683384173144179298361116337310355722176740657505660265150241861204480370673431670	41836088860847840740582127111644593805826119602839385813519004636457244572942104525	2603018900789809537543603384218910157715329307131610705103026462657555922667883844811	164562657422758887896017779020557284310596276856964442842100977758877493484572512838509	10568276316729678259103134935993866513830792914753279531064212365369656857979579293671108	689271726372749919269288885411008943506744761289715728327578284744165461746219934381055196	45644447844784106432115382357570855846193323248230994644140988050278521493227279676294911622	3068297465375523033696956628452254496776544099025864076815741422339100751864804208474328703990	209325784750109944399015792689122954827309134572704532838988501617223540708943919010766760292763	14490064396951525810415799032860546741542827500614081346708389237306035838802290077165807713996952	1017535254079291702608402321019256018395283029632020012320905127203381204662796437680104861730775466	72472290362435976222691757428044036871370094025405017802220150069281602749539846178296636439730107726	5234222175011670812646605779704854581103804267755650934956379390658172907415532965602852790184535436061	383271561903774602398885528526852006812212120419478974804052975715252665896500451571349837960577909294640	28448162086046716138872369125072031744730260336159740234970372156610334303462355704828631684821875612273298	2140011337197507244703632284892708343599429375863875789620668516163412187337626795777522288947512579322136351	163123050377819132849047150153722819064437586644201501880854395395162756306111717913382346880134249623532599635	12597290806712448070022998952642319314169081520457252119013987423931606953784932020120627080774952045534022014401	985436459250224323013093899272555848660171285677129938645533189628637028553890912156338903973019701236882817013538	78072608681223141409621818199758296749042548751716075127872898986328449597960313411311070777798850422032223251521831	6263514346075864319383274685334457218378564559257352584549931744015083929557626091898517452576343613062596862872998256	508767344793514398230517548851539138963009515818358176839354582800154924456408911826906692621603287223669981457090409806	41834660289482125204897165166079950619443180574876195753577353803578609620275338458731878952028916203388555917107553187827	3481808060840221539123757888461259900843579511388500868917273043131397320943801848510652778161153015308568022900798600394037	293266326845715662877171452864947472955356205505983759342453978124751946845754359226442704535878405596992657040371235797845545	24994651276813801567545392629855723649004655573134031398867865691911418719680649729589944044463148747105032229403976230285840544	2155259754579022807364431001095774535852135791851135342275067432674748621005804067255730564428334628118794365159814915052292506060	188001511061642952255922807209168699869347109592472714980460597664551043299680206669244028002581722858898691158868395753818617965753	16587277318973885251461666747607571891012715416524863184200705362453344789994615502931036954410506707115321599875440913259681610434162	1480079581871641914418979742858581023248521443116807927664707289187105526386570691467524111085915891727604196821950427605609200089613732	133547764450849376271018313302992397073743279910809604621763828705849453635849900875595941893936443773133645058063866129369152265720184282	12183620760749631058079826534370406943692627718499012934963371433540283203427375929548114841985789743535689132631674587809745041461827953232	1123704406033131551533837135820841231270527161943691444490254527157337330176151225273944626623569953988303459575549832785070605428847919605425	104764139751299801298778355477226453692159746380260022809397633453908170096193570127499309097257421242434919889370257037618391894360759997510515	9872066233999286819237044508200610601322282570049916616586002512148996172228037533854721531674735774923458672760587278790109552004422688531394114	940133122798861748836617370024754381808568395351291015081887811807418243654052198135951282022416992246199592725402330046980277543331690199938138080	90470834867873340016351460027668717326929826682844782272905299522719948955057369675953906410775606970270745235441639735622919213899611055627207102797	8796681148351543468546933060231391796045033793273947323380216391162896934023960179358009495573692258449416399818053932043690471337401314915847186138926	864120146834795845109758195607009490462018863100591972345537560077374318746479875677238267354669299817305304200770330370294963447836141480411498732364382
2	 X	0	1	-1	-1	-2	-1	-17	-114	-918	-8555	-88885	-1010798	-12481998	-166411261	-2383057135	-36485842662	-594805032025	-10287472935869	-188155687153309	-3628559362906068	-73589546009476661	-1565763796847036264	-34875494399303228220	-811587162844217561506	-19696015926409115659900	-497646026404158298182995	-13070368054617103992773685	-356332962409847714485615057	-10070365365395838240491820210	-294656129341615411228956581582	-8915847287996610618134403188858	-278685883465188339994373759083659	-8989391172311616905799274913911670	-298946225577755265010155724504316323	-10240291315714883737686909092209014087	-361010047668148954694914202964749361280	-13087774288415289785499912551007777403258	-487553699456143650381280878825259624440260	-18649931581027681203878678254559584618306890	-732038886703464328235889268000024655167478619	-29465376788093997708156503939055626577891705340	-1215467465173582204176597259673197333443510937558	-51353906051049857999904073141637982641340349986272	-2221056524099062061432275780045801011515515541859135	-98281090251216373469713858883096203658982703698804796	-4447163622672190079742705729105619133527398021573338054	-205677721553032083885479008401646983499069526093628962077	-9718061511475747001678617613185967191167072141779187366081	-468884628978335088243208295017195549816301753980298553895943	-23091916235765457460964433335175256393538600374017453046189092	-1160333184425145353413971992252530912729954397518172277177623605	-59465131406054428484935573946657415788600917672590419937710369108	-3106946528429843276347870156012202967944106048994501038033759909214	-165439019306790544142585290923024623098757607432323348739554457566338	-8974739180211176600130447951895674923220085523554332343853268185608239	-495835909709695576917616114898913144550905982954943353789575365741992226	-27889721562791643878316605549367546860952003087362282637235098623364827483	-1596626219289557979486468925505579046404544348831290504902683814868844189864	-92999961562425789729467274815333257832827489166290279566347973952166310881612	-5510040297292884060614142823451241547886614678410037097929773946515811572922660	-331967533231116237779903025356626329470234996232251416448328806326750789359777327	-20332261205148209838115193093123488664727862895242116967118259658869406459053897948	-1265637264780411905201277387013474098145981117586439714738913394632214731831440852506	-80048700540323545368332772341055368734146535042593100794703515916839021898192457256410	-5142949329595298997623485247701941291639899438397684461502418076686554564419615960240591	-335565996795178588110511544370528153697336728233519418101928666657675411075090382250405523	-22230508795795266162057123539230974427760571032408272488278574510823506775233582874664961452	-1494953476985127481325440294035146206276783949255729910812585982034512589284828068690650438259	-102027384817262381983019594340366385600893666734300772589863090466641183296759742489478398398023	-7065182887350300061599633965439211733062433669243639282828276598866168817566984193473169076114832	-496314636531258205662270591964115339856972034481052033406452800047206944377963729117505905686602393	-35361426908327062622955725670436625859855078703951903472480225395564242370752402760810735448596943571	-2554794412969728293464838507666167442783026504263643198006703900166990401678191775758968122196418013986	-187133877327624808727671609484220677736149161360015558915000623335383197112703955473961354359850088424098	-13894349379649315535848177564261844074332220094730221912297888599446376292885895932959151990368959191164977	-1045525376566753489019955926692957101265216102039271800281057319654448524945590074821569048768963374739194028	-79719544248649212543826157791074858251675753655680480112916255153964629776618810825577454251553027795000633735	-6158205840928406005549948262047204617180324891806863039203822585889671482852904401616787385051777047238253321086	-481870101510319229758696197871492230798063222096905111868379322006361833044055482893699328807839128589322999492239
3	 1	0	1	-2	-1	-2	2	11	158	1659	18615	223544	2878235	39692830	584608979	9165252512	152471491226	2683667452944	49840541624455	974219380664442	19995889180907938	430033728710598036	9671221606119140077	227028891600469569430	5553471685335677110160	141334245532404251391220	3736745205805409085355750	102496764340490354197850175	2913025142259259139387224397	85679789534277309771409025044	2605121199849573718146143333335	81797102411227640557830162799482	2649601747128314978561009635743241	88461261493809791263582757399132941	3041413667615759743258257843955752102	107594158112599286224839410110871433430	3913389406374960539352587293648122717569	146233478009752629271567460223939037158378	5610022841010681373951150866752455948401130	220808873258535254396211652658416107188335825	8911004654823670394054017061540691331874135563	368495719804652674486308397010987746690947120004	15605708869693164649948179336756760485001551321771	676458132362827512004700277382529109374429532324233	29996908062615399972728568304685361742741336671867245	1360103578439907135914656601914591097041894899765301991	63025823150540180269477825935028493039085778461290727343	2983431194782287831760268896360764182525473812254636703801	144202445291244596743212250671458223730780883934389105706324	7113841870095520127937621620245545641054242194409728219052954	358041976516879872223056137263882852789152199795589343558401053	18377730554628333658747589945686209641905877728020627760630581680	961644439316449766114418476082978372702971170637621787433664254300	51279586209846582422297010357193411442346874367507695795072630609227	2785673770792512160402018881426021052208959938492534499850152455832038	154108160538619252057992692423901920550779856590811003408276118290666047	8679400352540519283542457332132110683464159734479049345201409800375288377	497492440025332365675202567498379271135585513608459917454222162272810421124	29012460756009781833144635679463388931033736872004888473528207034223783289506	1720905515163106256930208282894348040839231990228181687195465238989706605638831	103796124376912330719789759557172813685112778909128510964447299878993988844929562	6364117271762957814991460893729022999992220713760968820847083836447869798938261134	396563938413411006347930093603614858674898601339563804617259711251486972931499527409	25107009625860764542897458615524739884726985729203348946532204709419849976008248592144	1614639831153279646721713186539719457691164843526088866299470798216204352606581662186188	105451003951664205224614218286952462261504515138439557965455541786259873627194325016982673	6992279770251532050218157039671120424749490308245417058183157811529221946453389864701801650	470632101072141099610133738680336308184895335328367435315554967659144217764145677255942194173	32147225867899306572550942714579384089636216295995610000445433371793639174788477211941918857430
4	 1	0	1	-2	1	-1	0	-19	-148	-1929	-26136	-368451	-5456382	-85129947	-1399385598	-24221347272	-440926369179	-8429592965275	-168977017161794	-3545860177096999	-77765772463058367	-1779707204899813299	-42437441605855606654	-1052853992082359540963	-27140299769953092001815	-725987555348926093620996	-20127165788607277487947876	-577663428383322171341258744	-17144834197736857444662054761	-525667446975548857505386877383	-16633578061902992316044099506701	-542696644398102435172680808693050	-18240914916576103344163789262101941	-631095343632133946337467622034328157	-22457499958902349986908788111506814922	-821338554167880361303894791379789185856	-30851026816810202771362382326733612942329	-1189352988664691073196895575695130705296469	-47029098476256752245385812722185195382182852	-1906212304911969048954101718404943323106423119	-79153612862492030136947775933839760072770979331	-3365290574889774560662606912515643080354550324767	-146418142591108396415474141827044601704732374722381	-6515771551439653892882132150856762231254140426747475	-296430544703232163014882954623767453480966357250656325	-13780422531782349128223039609111231660856859790510278708	-654318534916568022917835850987313901800898646297366038605	-31718705810219075191520277190866899068397231026616160414526	-1569137669082539731631216428750237391416543329245527220128618	-79186791615392314548363138720957152972516120287960274835062105	-4074964937355202355198115336823188029344113270140213393709363767	-213753858331459587692003258956709448316215741230485429470946834897	-11425320882550861689163478808156316390811354193198932988762360688539	-622068440527627078257492280644142501761676339121877271129486488539787	-34488911266946877706396908242510417267073473276349713598590290203190136	-1946496338862519062488957957955934401832942425404938314909698646128083761	-111796053732054948873714919341838022326552878286589879686913827819722724867	-6532337759627133541978634233242964166896892051594320588848035242510007292019	-388199398827011083110760368332665773407895772283798094725179284966879203912880	-23456544258146601471170110652889992868915278983798966414516763292298153473233012	-1440717776502184293672860923466694895964978472144313975458929815726894809453389355	-89926147884038038643063068019299518291181438418711296312046703039061307249362466813	-5702631000471684104972286340943252832197825419389536580830927804424724427318948250177	-367316254595468571146420883962203323719976210547496617541912441523010558688852540776562	-24025765630986156742700897831408749767077700031714018842907762298897274014104204153177964	-1595461158978939475062436923966669574558769570398381093588148756199166518655655188876956621	-107539940631854892888276570733146456075975395042861674544542323937910252153902582036609446430	-7355858609081747197946836064336659270333771494345938341361690273259370714703694280672658940433
5	 1	0	1	-2	1	-2	1	-8	71	1414	24303	415038	7231479	129717307	2410044191	46526541503	934645874980	19545710788098	425446406777762	9633896736019172	226779339565160189	5544665956085354322	140674177048236209447	3700020824290006277216	100791993323419896010158	2840963979595324697620392	82778551816353120710183902	2491084416534304155758542268	77356506447492936369753019777	2476716341800609873611893313967	81691007209929275626661823273768	2773656149726745442683751231151773	96869543602810161438516833498769644	3477504314293265223737562434991126732	128232051293308485566240722974044132511	4853883182746325186386367899860786598066	188483469665084644145055800744895310960594	7503905034154313781883439332159403643822356	306112687764304705261258902333331083892467549	12788378292086833897594516396192219608697104991	546839407640444531127189822070067675042015008431	23921790856483492165400482173639798823865333417818	1070053116568497982229156854840398385702607469487305	48920549248435303204690500905018246329147308635618742	2284841950520259547942036234347296482731673604482640830	108971237158244931701633390079373154333190120897197282859	5304905200885674452587130016598009133938261538241540234740	263499203744951277957060266947757214416720065835160080393910	13349015395301208741276793598461486392423941052443842534744364	689486555421292971327543850089056846434704381150719665918345400	36295533175876237712147406908761641441001730279037176151681586415	1946619294946397407866427970252207247129297131130743113707914816106	106332053580147891403602548705907165391957232725866859952931798723941	5913744304374516945811019934080238807061240494099664571794068867523234	334765425185547873678241628153866219806574402145311495652781149025808918	19282680690538515093380198267535629502566113636511174150938147509486065963	1129838336469377436395314478537381172391761551777432511411124696628616837214	67323191918568583985173780036922614746885022343911782705545098903753903718720	4078438240597488539195446396589219977637423134764734931015723711226128775560222	251124395626685117273818300362000907007368946157467377983165234993802420113086474	15712247623942086166387654061186532755066515770682553132888450309301156857159270813	998697787728747984102703639926246269613510882295523597202745094531904803721852853116	64472043231426966262027296211550710415637363948068278807025917243743977501113987759316	4226186591983651786110050535560177284840468016976243618077329053480909381861422729297861	281233515015604963230397300468088524285192214667431428428669957343968149788743686991026140	18994627726950337823705654416662131375001823207093453661965849516612907854756509862302392427	1301807171218530506571321869527946840978179309225098133397473083306640929426410644235629062708
6	 1	0	1	-2	1	-2	3	-10	-31	-663	-14940	-324232	-6837763	-143971769	-3072060893	-66988403259	-1500185775785	-34606496957310	-823721112484072	-20248890758984164	-514253275082709005	-13493040334770403663	-365677865872271409923	-10232322246409949831905	-295475740610060703036564	-8800309750310919192352823	-270172615812457473874139391	-8544387054028556072438349901	-278190007590592008413653944836	-9318537383632358556847652136700	-320942117275412488040394249803823	-11358212586330500921858384960934835	-412795487177749409352006589335227215	-15397334426559709302057774145889091120	-589105346322247032129499265091658571867	-23106590107292518095244338738528870629277	-928625306698630271036974999765303485179621	-38219135005801569504790795528240795426371180	-1610046324532311645360062398653281586468549711	-69390816058780287491366968007313421065186573459	-3058214183724528743872293483607235765970027721527	-137765126264679881514170860655587316860890721005138	-6340539391030203695342563174706161801943233784380242	-298019867070121715544213017900285867313550201572872133	-14299446819775566893190627226398490438071794265185134651	-700127676176198812346353503155356198642270320764840574430	-34966651964555649034643959815283933598402862064862662101342	-1780697084428137162036675061413496286315899089932812159601741	-92433837731805701282407000533697868347528938666509048384871269	-4889086688275664112092845708328187181578729403391732638337756136	-263412324284779212620393602996585122175063518423644588838614001306	-14451619699673373486039002845159115576597664650735896090167867465710	-807112396711687103388709655556593348772583553997846503955300820596414	-45873074958324377368236666691784328689546734613470880875617752969331262	-2652536877762246658480486375593174093360653931857794114426565362890870879	-155999101510938863672832314790892381827176859878303378826116698662881416353	-9328696723260385107009902309431728190942261526427137517999992251900739089382	-567078004031409803464339558512224602532387272817356307612323426465049907795976	-35032875465949152107485755046249428279101122086412981238005065564537099336687842	-2198930231862422612999891690469184654168768505866790396658654020238562609846254949	-140198868006568521965132006096964406593409667319268822825679144840247785469144969690	-9077635065816345197776826650495085314820040409818504159377967133615132262263012422731	-596755980751404685983991789460509267755787694234832163236542338301760821429387034118159	-39821736403918176469691296282539978622120547344449184188280513864406320434986673246747697	-2696802619020404169760680443397945860852079943532281481534423219025933195692114242888474360	-185307278987884756538384028389018900902980533120328410533919260404926299884199587904847419146
7	 1	0	1	-2	1	-2	3	-11	-1	136	5909	173544	4609921	117253958	2934456430	73437714089	1856600120409	47725207805254	1252668971735716	33664529210648139	927938940004378224	26263324412943425359	763721706032918165913	22824755687433490427681	701121095473997029425590	22133743211106006175694791	717959408035678791688076344	23922156994485332491883652809	818470735295433345047567469515	28743385120666492080462446781333	1035672918483045296035097018275609	38270845858220582145456393309543637	1449709643453764462372072324183602096	56268679519283918118000852437250926580	2236817518732760227480545665975284690782	91028935745846675632534534309514828763618	3790730481054128730586325448217727344862887	161463202250767393804226327896138195023772107	7031497714903962896893869167753540195856094938	312943719771790280606607253962736512625896279049	14228318483512750676272147903583882579935696635801	660600844628605735896844833001899265335946836592817	31308097814840733203581396417064755935833958397843537	1514065264049307455997267174167187338243103410907991527	74687123544296528445660523713638717366373405631038454314	3756707908126898301972603529090405227602361735923249713162	192611141830096868681069816098751178100329434921763791138571	10062912186917256866492970004762141535702505264004428594156802	535543150366505173358343116162821582739824656242385450370496565	29024052355072769688711724677069479775246591831716534370191974594	1601336722365334591005893685492839662560671410583013449720188318776	89916705735898717964930567156511535972872488898311452689775153427247	5136969738777884231102099580197508211698973310336432422387333882717447	298512070385796283931796973440832580220192193243257685328993069029180299	17639565917265592851451168780715491697796334487936693460858608852515250211	1059671323842475583269823382249287962371769937929535558275309154716406784029	64699536898067100882351746127364216181099803261553911967812225373416366013471	4013935479737871799915914202792931505702864794614198211141911038119574273564063	252973105053723344121754701799684635872765802241326093444218378668926810705381924	16192409597033250920409769624227504479222994539791229642546166879657942363028978183	1052405189867955607768466959529964932331931038760257386902127955341588637217410337899	69437286977487751751589617793820187324482126572869512060942552282509021176085404844126	4649938961471486852305612845148213148568768127505367321532802232629046491883384544315716	315977009629566228376073758083319892687795145131678320330174474549108540112359753907144942	21783558567344534248001331366178943581553282136277358128080687560370395543933975822820804871
8	 1	0	1	-2	1	-2	3	-11	0	-39	-1412	-60732	-2170387	-69548203	-2100408290	-61596807710	-1786143033641	-51808962043407	-1514812327985366	-44878732434847372	-1352088642247038379	-41526597854249423273	-1302394465153949681796	-41759357178690595653718	-1369897876582458060882392	-45998965312660463427408551	-1581404830224224783391820396	-55669072013932388200920055051	-2006551342201418368314925075094	-74046246563464526302556116896763	-2797015037330319756034473559101171	-108125171754356354684208679505958105	-4276463275761013528284708330553969813	-172998758173789243304275305382424815080	-7155960375253794070050266107535729323516	-302566308021831877973038820221057428439086	-13072494983718200955157876961069642827214668	-576948961717877650388767955297091898826642944	-26002335219115196316948186322766911579482697369	-1196296053280478194131200690961963094782511773085	-56165890409265762120913229064374084917828897442549	-2690122926944458250837728479919155515906054138910514	-131400463930718157610850950688996519986676715031835066	-6543483867375046546160982516539901857819700213604764939	-332103241451297355737295481556438021677436965904634884797	-17173403902651649392924539319831478907333105794455139642179	-904542306545905190195125629652346619690516237179345596383500	-48513601302960922277046683961362417830233940045469284962831766	-2648720166476232725740426342718837499268175806004388076374596833	-147172033866824537996994589687056978664738213901493871765034784935	-8319797985660055693779394473020834226083577657086456222205384112222	-478391062649034890027739300295395673773218873930791733744143776786664	-27971997488990680671950209464602217847506950402516948697771728893331430	-1662739500176909682217363517861868628753206453348209577626607181324038963	-100456529887547194317473654801211683920774257377508052546506756745818146088	-6167099576482387935860844801123001951271616365950532302026237544069339280329	-384619072048922800337136553392102553486877857761273473992541197019006016300548	-24362874979315893505754987126522188368230832104256592001052712279072476264691882	-1567030393780380475420983492382226588157399343164519311666371946250122002731404406	-102325338914247437014238866518463106132270903952444061914845961962800240798639048397	-6781939919763761369138115390260760982233176656034178615549956929807526062820552069861	-456141974245192884010808000572948169243872641340822363597440800072594081298846806070287	-31126772746928911420536877886427913586818800325527517051566619626140337349207701272186955	-2154620915225706024650388545717135742685416319724833515115647687276686725487722891720418746
9	 1	0	1	-2	1	-2	3	-11	0	-18	117	12338	680422	29302029	1112575966	39335547163	1335762219605	44418760667083	1464931890608794	48332255833090096	1604887800963790746	53864146543497781482	1832893940048043055079	63375435139551999386026	2230211338018552685746792	79967014834064511992352347	2923931474060160095779877542	109082755998104743519643405465	4153697206273246602311151150979	161471676226136522623704058682615	6408910257541089678053026813565696	259718986560823311098946311129034098	10745600805295033948856502723751026061	453856096551966778636778149595099147084	19565973063463278806371327809891159413846	860800138218086162390398169519749073777383	38639569045559483488514666035844499280637527	1769273577080569045199661872898520772320227656	82620619604245443093150565514549050141594976773	3933747617617472611270950516078745639630723657713	190915046927698802142767836613322311631109684908587	9442319516872427106938858686247228056882987803798711	475784609010649408612864268563746066634327664035494012	24418740252980324175972652089413292973567585174194784947	1276161210083098710761928213243655908559700044635654384282	67896307703015544188803040902101170323011024371678180975375	3676503838357478853393380558606314245509804205749517202589419	202564492274043342108732023409076246047058118577267754844208042	11353341418280722318248219721375515770159835844466023361748024625	647158175547200292207940304657994647476539555424899149547853401381	37507626715953733020250501865572874814324062708272954302867311212417	2209779809525158391934892585229218165996708814672090036144062835892530	132311765890506931782501518555967987679697044865592837971479501963671555	8049514717383609268336354933442703712939017501310660423847204999301579424	497469418998261070245388309779565218098075147751888513468692830082840282494	31224407202826703213088922528897954212483116003515399886151998729746035620204	1990035319633423978914738356567588971574934079675576288180249671186654571904145	128758452466806752921828407135230903011887971694781078585514265933480349509603931	8455721218517354117144626755709967624362991759672317159836229139091564451780790384	563506585936677751245868188617174345971741232880188948362119559644754653432582894775	38100980768435787339336917031939628447377035499298038605913059503325740298739341602476	2613240527353096309785125274868117950996082453034310952135804216768068653784569449880509	181780698540625994147095971514667174473261920460050986079236722593912051449123963089927310
10	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-1273	-128300	-8319969	-423870780	-18825689723	-770173836757	-29976542536194	-1132941353141124	-42149146231861053	-1558211034221729643	-57628408669813550441	-2142573041079871193926	-80367415860755877152241	-3049482475102008486157226	-117283754429420741099734468	-4578902336973497303106980739	-181668142754602659472022157894	-7330722527826944396223477333092	-301040865602690555982425270162772	-12586345509503196515927485037339738	-535914263322387859778249118712183570	-23242990168925259768859290354287475416	-1026910346405331379966676364385415484307	-46220070591111756529269545554693269298052	-2119223452421244426298460759910726473544222	-98979001309130047191811484787297037239205459	-4708547968131905047578466801119490713001555761	-228115280087987482781421422837299367605417160924	-11253350958634283757680305569765028815685515068115	-565195810196824901134784379462396854138986284641509	-28895451676619556571724094370364223807048472004599739	-1503464441327990825218610717488393114575222913071038288	-79598777962115490263537687765596434008850270889104982627	-4287294722277724676899293848567110229841818357273696050103	-234874852139993864524543621556994757635318987930376442184630	-13085113113677533082305539647829181282530652492603858216166679	-741168999552052733466388338479560265015888207367599891395967791	-42674330419392347894393392773941524764644050716624434266320914976	-2497106097899056688075439806781206448267138545452539920924899403533	-148470325104000888719958171571741514814878586069959933830120118357059	-8967821756001000095405518229248258046107001230649344660037666065162070	-550163834033043051294449088451359584987919063592564034294635374311316024	-34274331084995062657869069654373694131380970413112137563640213915010587723	-2167869049376214239703710726433487180892381428169992708029869483303623799846	-139187628881579886241979430097270320235952884224224251499942595538558670613855	-9069627591661602453512132586038441124325085193345087547073331553321485508183074	-599678543258938878936461195915233477564195511228517136673706082731965584105492562	-40226121955574169742719829090451773753140578034280420454847797157848213121451331270	-2737033842069466091482328967505200958068932261492229024952860283997857288595485304911	-188867683634249889585657546208134188542139335041146318304336546188249514443271071500249	-13214939206848035664232795315415797230042935713129074162637003352336569930679922516331407
11	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	10636	1427913	109999616	6547648241	336214365718	15756289536839	696706329850803	29693555874298849	1237506496314940500	50944310044967753169	2086768861975245010658	85510059951068058941304	3519419365756722458829155	145934707476282667782550692	6110687689738714108721349944	258845725928815083888499590376	11107288763910103287319482227762	483337117637280418799375841622798	21346104677060777563389122988308731	957371159720840872643208346589666144	43624958989505871689923654299396594520	2020360922421658687808470333219393242014	95118594947211976095185607089938790665578	4553162033487678158792666933792677990585272	221621889948388765546672230287509636894407880	10969377824104497514435536864932646385569810428	552103597845545302320697137982969739148914016951	28256138952146091426708962523833534443435580895937	1470384478315818425110384749285717861906635980313572	77792390390581324611167674141973444757860307653484695	4183942014046051073219600430880728608070240823445034963	228730593693154015497451784019993114509554334121841931063	12708533491229093021295754988551162573494873688717722193694	717525893853796176115893205868130822247700677732337616863721	41160989320558227470855035755893568020748154867242877466429721	2398682278037718293957364255955953492494595995686764444652432756	141980615382591065178700216483354244809190172731627434270003968415	8534618511095793534514860414606435660080162116533988839261596703072	520914294613860761035080787546020998474030090390372603402628889364169	32277754697571779519770419894531734209358684477220795230184287514229292	2030124728742618172273163517558852504673850937737933435767684289597317710	129584163756625154567721363006465285260774524524952259547951801607917025170	8393025704878483477343107477489207164830816597157019937300354448657753940488	551506380156761148134567907848355200818043323755298832997137908900720784082804	36760070213211928686323154780487009483204433467850116460680958480340692335580155	2484991869969357287749945323986706397113446577866201841167716030085614680753809952	170343753004133982012249509432128337347443570004204004810608391219350626974903192045	11838879104377649972859163411330490542973082427048004674822620174275847284345389073430	834083407093787818119604315902810781067180065328357251383283505361117908875047952801123
12	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-113196	-17432444	-1564364920	-107566690794	-6323358847651	-336503440056961	-16773314455723045	-800598958843178890	-37146205237179141651	-1693370788438677604676	-76437970158880260179118	-3436421970268487605056370	-154545033924717611337886364	-6976255569168378206854819681	-316917818479480255658172938533	-14518343915480909343538566413000	-671787268820650396988099752930423	-31436943820995865815222016911025384	-1489277378869416774572234061137602731	-71478896335780914821997259641572415639	-3477868924016219520132852104937332319132	-171628009841752327867370628176870302126764	-8593315750763271170178401883461447017997854	-436666262321659012251988308481045547867694340	-22523770967906037436674383680515175606927375160	-1179491879616676967068885377772189484298360889275	-62711778825544254990683622414590663101872334770593	-3385504917192434594985762621230077763329377970600090	-185576440849245315763578074178130598429470956844249910	-10328560719674193218719942639473750261189314839960015844	-583655513613925678569876290795948898453333850993955890845	-33484741012826801698806021933967990963296875448838838161326	-1950192942918608607410696252455167368740452364190710758265717	-115294721123874336602172853374022889534373503299997587989020085	-6918287896828156182796329472930578480073119729080321088268006856	-421305829490236467864007962690375743003931334422569603276627877420	-26034847694905089145207723571383668751484045155054027062057941719142	-1632367408275521316278772847995065519071265757081487750441225659394196	-103831861445985832524847857218269763231465652902290535913058352109151589	-6699404430180329866300150329824005871185160626575098847752079413413596298	-438405881297036600845511965898937325617227447127468972238142255068193340236	-29093239546331195434212837818786572447752546475112706523617704109930192048209	-1957598604733867186196919027765738349140254201421138489407527878073010195903927	-133539889668435405961450727809561999244730009912099507600178129602160008518562248	-9234086962894549238024083747204020140804370370578900704508042331708010527349785417	-647160888779584836934952221227933251006532652812069853378341951224403595772787776751	-45962731733187637998803253433793317477525713795022812263884392203915552336683690088150
13	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	1270546	229795124	23810493411	1873078489349	124972560891565	7494237019405096	418228494435262812	22218902274460022158	1141376872369581814990	57329356756594295167937	2838779745807007797470227	139436220559217770976457962	6825943882513498636154190401	334262200279589885093118407597	16421020426639013505415471647643	811131224079873636229811975178647	40359745733895796050246987137461049	2025828237370402449410404716389987690	102697436640912448498612794145690208530	5262906751821713132006150474374078398712	272851863430720771914381999279325488056549	14319384212429767465692205963089084734980500	761072003389079288278806926834764353031745509	40982200091873689976166196312462285271776319106	2236459174820419862854191802938577420254145086564	123714617507922113659745952179033280532655971149091	6938229394383865640777367426397540458816585911655799	394544833950456690562628024442193259382384575501903609	22750932855981699944500158064940486359567806812447145220	1330386016809826486864045929517622862494437793021185156780	78893270467995051728155283534496710124093780775460013792561	4744429191215387013176215836047029025168562938199105093328343	289333631148177158259903880296079507254150663121009313853710177	17892322647067739071435869437484438331885829450460896965325325784	1121923281837147038782054507521069656277104340846502708972691158805	71327806065608680898024350065536658994502025492661379569795776516090	4597483255554449412029798508174046089256952647202317054179316689778696	300406794939350926096044793184111403310520776204610356199022523615598662	19896990173929598125829261098795977333675965955539374110189293356581289382	1335704296435106046973772073449172540091471526657554693847540403974798770742	90872779070787821753873322558102927359811526337383508851854469626682513535149	6264861222806242047970633600734213262287554305961969276649471608820787661011416	437618385938083921659973463134545764163853323147756210869513667813400276618185209	30969728750511189755120438867370802872127234798386825330695923785588659892377388053	2220176370840557274211352098550910605856212281869190577422917591031601415107396588227
14	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-15670121	-3260735380	-386207883148	-34464348246110	-2590168030744084	-173845586906613856	-10795839569775570936	-634872374047099253194	-35927959896254259512042	-1979334181455400319430251	-107070675806985793070549930	-5724143964544599960557785496	-303961344078463140952679790952	-16095327356952021474908523755732	-852521898804405038266522089668860	-45280870393531429022295200981897602	-2416552049861149708421840833808969243	-129793480430568243766556837851718991555	-7025165143913722987389949052271702377239	-383595130973844785126004848412739512089581	-21148662656092361160211863992378004794703101	-1178139074358947011981736747565146995519695541	-66354014330455345115234732794976309058252522952	-3780076280936486406950397206931609830225262898866	-217902869784712157771137411382844754599035610569541	-12714162253681721628523949860929143101390711321389822	-751070586614332350942121831891992384070834952720690441	-44928770719279271029768371564208713130219467079238383217	-2721962044132039844982575852512573727116228716323140123348	-167032015792274329862631907075915678469937899727587710627771	-10382688337457033695692071900212961145712388888255716509944363	-653781612741178046063214034841616173364986377233342215881590729	-41704080401814472324869527721657882980791180088524766876006739601	-2694938528612368411819511722660804865571326119298437741610701546553	-176415914330360148307958282157886377616881606662450311035090873127228	-11698577467544821370281384617043920406747289891195294888060885977646159	-785809363468222719382528033428019118577889863289100267822641308807248279	-53464815660996308900331073599107432291467378848488507910176008172221199029	-3684339795327826705611825916986145815596181955677513989513010885776897220001	-257135900230556162034833867311732107992481608403499474119866152614413867243903	-18173773494877080075016306339241226130821870787879025596887372633438379858070397	-1300685932645586051016436717088183775251063495433224401066006106602358843300155380	-94255852962514852595942703124776029705278525904844586744343281881670753503467392652
15	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	208211161	49522828140	6650361515776	668206127951875	56188842557996315	4195472799334470461	288340006036496308292	18676738028995431129079	1159109901459334558265725	69751984243403950586222577	4106391641075802013214930111	238113234308893325503842619364	13671486812334109147335841811803	780479879639850640249712791145392	44448876462382222443828532099799095	2532048947813074471202018251635725637	144589403073362977939423042798388453148	8291295876975166037818621813907870626945	478146404648914096744733921283783025790703	27763353045582557574177588477016308803001463	1624745039345138796867963145806547982702573758	95908375406278102452434429329436664245550182959	5714529473718785327590761473851603503552113754530	343875229860419296802555575115108917348028746821889	20908323927443965401633688055101777370832260849336338	1284994555818523571474867455457724261323837306860157399	79851468947314770621551560421711742695902938022076428370	5018506475543090820283719529359794309541749005704191865827	319054477557072578111191674365052739442374623087004192542297	20522223089576797887198009351613183438383478275248204948054292	1335696814721208652307314300620515330488401976447289817311753863	87974451837960322251894093745466623786324355430201853842722597271	5864083805661425454662657441628486431809083735993812328894275485764	395602015181026744651212054009282465777780169456662401382481921522082	27011134412978587781122223542978823031900455194879188037319142860085007	1866625000786787947333250425233592694237801678556206828974500020500956794	130556604508481046018787634737358301467481319926024426778154965520800346245	9241878541111771476179769353181221140105423626912319757238863021220313287787	662107839398245017515775799822463189089455716737857935964775042711219758785521	48005128182650580330045869423978077321630452276524487701323689293341338898872080	3522222977718557656373958333154661338135459096969057793226694059475704264597701779
16	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-2975263599	-801714267513	-121165266532982	-13616848334101538	-1273487069455692269	-105211426840689074273	-7962997365535041106203	-565570637148098106379043	-38335641303486986851120831	-2510394842983724107969526649	-160284094284262630322332711952	-10048579554616841813878704154607	-621974212118798920973475888312282	-38175633130868337176418716603199780	-2331658621888341266446087919651914956	-142114810546611423357927062807251430803	-8663934727181009307423735238565374489419	-529322101045170836408579780293553638961620	-32459263447372780120243034454925690179036294	-2000507680873626440217828832014541496342346613	-124050768388155468283649841805483089190308005554	-7746640432885896437854646230296440827573666318558	-487544937770977694834611305199801377582850099803075	-30944401530568026810871010756249607960568789157236010	-1981752859306022214768854391543409495513574961089713980	-128118734965191013680117587538286090870565744362917191481	-8364406066066500275984145328768223491044540170686939990884	-551636614160093823066795290625708065497130854843968046607281	-36760328567088798162716102639095743850876524991582904532216655	-2475750089681273925430681854536512888933404573859245887554643773	-168543084459279853059045101231755473359821352133842231864167014573	-11599855299935814206529591093012933544421532443397365667303371551378	-807197308099804000290844471704062316622624119738327870556155632300602	-56797507318865845539544937494372876446534329112985588468081517509528080	-4041370261443514513433985295065412854333067003384193362210135723634624217	-290801632584669249232743299076388042617872301859654910657388167049443621112	-21161462943873508684624066983466152280996967606843682544628216028217831746371	-1557330243295965157306368012198174240097037193842310534909389829678239022199388	-115904952896758535587377494988056688434603595702171862150104782590610384689578001
17	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	45461602556	13780841206703	2328693875229161	290982473919507014	30104026507013485992	2738439702571052594297	227229878296771483252670	17624352819130375689229317	1299840384758479032338390857	92306925486831968131101484048	6371469193426568454405701671184	430585723038856769700550017353538	28652943219496024157722083324844102	1885992011938191715079042191300844571	123242738448070690763486693708905786181	8019164135068547471792233436811964904577	520843996954588348169565458397322467355542	33835930673277936392259428036095303564226964	2202288302596164643024112136083283886602213976	143816849531770184125180334352151645128781428415	9434107398120208111477131907111530910547513974265	622274782245967016521383490947127395305509546905838	41306790251571872356983468333735269208677609015259561	2761402320041556050747022657326044039287689230046472109	186024675453403579854290975090006955701459137524272872758	12634775375538150579296495980862099849371724397063882458190	865585350734265543438231801129417697076802623919113479983323	59835346011246877335015747799827044091726293725976311229542549	4174902958123081780548586344448295099819355407270665811160823894	294096098187056023023275975812763814329416317311685347700766947783	20920955551616171670763541416195450573100176499997445501300974418524	1503149485891133453539018476606428585858556326417760504488231979199628	109097885053355083715678074701111928019075420465149735250454994394067615	7999760572502410790600002492462320859786642535308551077908368062658031425	592688628492786806877789755187050164172025724363858212033376939693598231346	44370916046993622374259034215130362626488610351337575292015239325793541162319	3356739127905868721608575649312263977650654063929566669798139374719686144457427
18	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-739893638065	-250673586921237	-47083960059819374	-6506768810948515993	-741055674111255151639	-73894162450066765139264	-6695040851256072783815258	-564955413798603560052268330	-45180939352738550196931473650	-3468337752585380850323924136279	-258048938702866140788618136390659	-18747245273481521966931160237989742	-1337766905879098295352035935647131613	-94204826583136119659991129387841092697	-6571577553461566297801854884847692594106	-455537026153613410470777476384503810797675	-31459591474000264789134819551156880236296007	-2169140250038105285080148351357772913271911272	-149591065328766950445468886649177115642600369952	-10333848895894179429380602619049554849527278955551	-715996024922103334315312796245306939697190810185227	-49810495347827131354543814847216945001195214655015028	-3482511316144609815699625389625775478257870185796922896	-244887456284047001291254565487419551580880466954118888814	-17331419652211577256845882518771211571932720714257444533128	-1235220414950539546075675188712731664217142138463393691504899	-88697361133054181207433562627095294536698608781490767601549077	-6419707741385030475579276120150164820107166570163174699777579309	-468504817787793938248308644010765314915325748022177882786677802047	-34485790463537970059958759650809441131108067016711217868152530732970	-2560984286161617077742013633671933932298245354125470924725325632423296	-191915629851830515114038823509463221091296044101881453857258528435953330	-14515487057850393400112005911000621498153295933872013425994211949731404045	-1108252658415022279852463242215541456119634301693907859622748578423014191423	-85425688441610492358376747914363200861594946021184760015722767426061973187876
19	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	12778114483609	4810625890302596	999074651821277581	151961078153301022795	18968293018967180531106	2064951949037449563611229	203524672051890409797223255	18620888467704035478610440461	1609635040434693419084631102696	133179636397830152410515080450892	10651400653798046926056273567061520	829758360137155145120748510111843606	63342565749376284008409318584052375719	4761509195113569680592774688646463647048	353843051392997062768060800976263687174170	26079577423955653017810405321472892287872846	1911527366577909152236004012873920638130826686	139644817771567851072320470349597356006625006343	10187147600836450028613680272853707264485221675901	743286763835370952241847832402672523719404604727453	54315593501890822527740529791575653314898181379959622	3979777033448662386995853328949351773516367047009008570	292676873309945316633551850565600399323183084014472741357	21621308500418590027885012354787921985728326699834210203849	1605670056367663511659243004818415456913692385485023134097705	119945614650916439634919343206475083277251185897572332539499313	9017820437170882500008070492593296781211368660575248266660203309	682670428049310759069550325631649837333848059871674947512114631677	52058089797641027050619913432567082578273696706571532196473679541315	4000223387432510800713588404018205037474080913570987357209063718619892	309834281559679825514106344045649374495649901479187923692084897134303538	24195578088472306693107418080694264241827154085904669241545015582738863172	1905460836258481694631955331743078398815376007812576686225790452285045240203
20	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-233408899465809	-97134477051256650	-22198462203863298976	-3699942950976964264880	-504142149020171682204678	-59696391815231678225060622	-6378735647094785787024807044	-630764204992135753241829479718	-58763343356659351916350914904399	-5226095855514252285850132270969217	-448158330163244735495924065628977486	-37347019459953666890690062040002728967	-3043246826072281522706654881973458294613	-243690565868188620059882212923200155805107	-19254194637525602490496218744772390242036529	-1506094052565520480877190330416732683777081155	-116957860699644317385759106971884003916206331407	-9037997713824494264539581992129661466794493902343	-696365288648689488916485146689591666957947029171145	-53585982131364151342530977824628940386163499754151954	-4124152617103352702325660137314439150374368920819152779	-317847697349614722301042307473053119051682120343149703376	-24556194272106600011837182210340440990964912568205911829276	-1903507904957874119855316632670311326120517614513183890076652	-148163280100773090178369874394103049637265071743591662055260599	-11588144250152789917338140845757013715940909991589595634124872137	-911235708734868681418699806303545353170326185462635996723600953326	-72079807643846536745672028531979612641534001375855397970222305312754	-5737940390979724746626276742821020210339940911305848389182285216147797	-459860631799859292369784210765632780827630835055098179279260258198960857	-37116799744093604220149754859035695172698641634772132347081783886854552466
21	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	4496132496874629	2058525040840509940	515428180929072267252	93764874965807535381642	13895027542530608924312058	1783568305944595807437173475	205962239682664145306659416685	21948249837608547139106017203770	2197715552933460744268379403817133	209557275356037103165667668733086595	19222706245271703148123424921669724262	1709845333988809396057321095679085758988	148413476436306160850181994440132008452426	12635138278086360008784535950929542596771671	1059472234654538435019324881188394011052921296	87801330955340214353439953424597873098631146174	7212163049137690065823616879317088420995529329771	588620112946668188026394811114905420111672962345376	47830047127306593364396694680328521358954329104844936	3876337984336875949243846524282564595800963029725662613	313795965585977136659139852776890535076671392622476100824	25406024493750268606670327499470215706118912165371404140378	2059548470327579539318751559129970275799308400266275754329919	167328905530586792447319979029230146135112692970353765275061490	13636293322361153285179711129250912148718344735981709490038176359	1115485440928274899738382347069721152609773868614642390606794812497	91653516850141692110008451592233092204746648222117557969202259627789	7568200792743875144148396886189616336633141771743319975206862989434896	628354743777704855733184497883629141051554938478185762335998737398245149
22	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-91091645681862075	-45685710390877611445	-12483262738389410866671	-2469492734374154142225408	-396658633841299745683034152	-55019910276491557641874031533	-6846431216409545590870112739530	-784114918275321548467216079407818	-84175629096653106554306138643279791	-8585251621310125885163327993713896367	-840548742714879986584268491983904272966	-79638471047566399977337102179603778342410	-7349009863136695266219089455979217675083723	-663963656564729846590581452968208935755390507	-58982873884524529143436114312570036777317248821	-5170267599403797375285426938541984810552618011524	-448532294160623798863164757336121239885057213797887	-38605975851699689817182646635795338199405673697751824	-3303834183891197757199932001316565617175894141380732344	-281626311990799365274919994680583944933073819654932724250	-23949507026907454493670981406429450802628963759889485062385	-2034569082207092263515464229746823447129102135736205234370268	-172864885102603910363379808642245838772423877499090339865585281	-14704131268641514292352739962944703585133732439709345197265421314	-1253295811665773993296847364009455311683629582405036351913050035950	-107123442051865022385769181526519480255856409315093388895061925616011	-9188099325912945400803305015838246828743283244639456722883553493191578
23	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	1936379858871709475	1059648897251052981419	314819900321682262038927	67497113788201073212865780	11714596333956899034860882013	1750824819583202077031156272528	234131943010985077510856228197856	28746526458969321422467020686297417	3300689846031920823265866882526821915	359293515907726375885357483677433274786	37467878836911780835598231864703185163492	3773918896941225139247234437492359129171416	369566814220647536406332171435348994008189553	35372647413127403728142739119533151955339166792	3323633027724693739804823755456513208194716821494	307684625493256904090962184545980383146088080406156	28149330356250463870908546713777733941219301672930311	2551631956597133969805231854459657599441136625120408169	229671858516397220877793674782735855594698749397722890833	20566147377815920896273205727418470552038845768693411466876	1835083902749684947174033863553159999616754546588714680517173	163389624257124730943664025810746696309325588611200782634596721	14534047388703330828842630879117931667672023964452029237956675477	1293012010366069638103109785981481880742601131795650382284051569327	115152948603484744391616369205026965892678485485926568862119980919778
24	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272	-43094745680967964014	-25638433651270436231887	-8254433846459365572342184	-1912064962025177777206430640	-357538056548045657899846191434	-57422359856567329633791744082421	-8231555348598370393284629047781094	-1080926496084810620313177949382698783	-132456438341301024740214830435025263769	-15356754217861378712722332734109481356721	-1702418760111681933437162200256820400836037	-181961621706774775883407767448615316621362970	-18876706574442288975846846673780559437664986942	-1910965547908304948505803041910844043035156487989	-189623973554663885175014889892743833323226444839439	-18512188145137473742075596688867403789131901495622632	-1783611350826202007385267545657144394084446180992184563	-170046633225236856980893596549668095665582559786060854135	-16078311176725580493201567767751630990302607010256880514200	-1510630608802392763742970232083431974088092561831652775771553	-141269217651807883771367445032786618780333097435333416162603083	-13168548693450025100752438050171280533405976241393685172812615207	-1225117965608558926762786390010158005103835171707761789020863628372
25	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272	-15955471	1002100270030565646126	645988742227333345311087	224683638849220323153739464	56069749913205682389483244078	11265767768999271195720348265020	1939436547536380181918862237290890	297332532337707158455984237515287077	41667117987557166073556936668055562977	5437930049156244415789254424259627265009	670194333551815307512436483648807272748470	78837511691614143953403942812824238209144295	8926455705586498140382136157850112224819758868	979412208051049158974270485782114189677045621512	104707103102558935730920190707568838823096324782384	10956665530762323612206846381474464919482907075165327	1126455576965277727848978814253118920630100048327405383	114147420358292707295692963988732666221878989178101706205	11431650592251459164805102229211103152856724275624744132148	1134088688920587349672587662924321801054771051230261506345935	111672099251596459599379707312033796512464696483486589977252662	10933262683399400787368516072304641312221415294352331506591396131
26	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272	-15955471	-41701447	-24302700353020709411505	-16922961518880850896606309	-6340568387428220383277941186	-1700068425079992325825356648180	-366123151487017484451200633183236	-67403734106514522613256276022647407	-11027229806956036996827450976598021279	-1645742727438681272155255393066571171087	-228310643126876685140740072848470450942006	-29856817808767199493831652611707072114070863	-3720445576401177551205922001772581665946442959	-445521817779490092282119172768612063024292875429	-51621237818703310261277267808448372493167710725676	-5819569989241993595037143010392580854236280049770962	-641291022643262674309285472741373550170225392978219044	-69341305156190720140289360146430394623458171307300293417	-7380935120374769746195465076987249392434981596373128951260	-775555424561730388482058340810914597323234066807619672305046	-80635113459923509606615423423129825016626762392875445654162552
27	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272	-15955471	-41701447	-108242513	613650803458401490382581	460268398349374648991098999	185272882240478801924745209278	53241555997060987654783719410505	12261089587611567298883234241605377	2408684501828871191046749752433470292	419650562028738752501610407852533410592	66571817371719329577524951695674782939874	9799178427408081374941444629968062710422579	1357415048836223067647168771549792408999040122	178887360852954567830263572465744414089584032378	22621192746649114691519425814365610414966240652110	2763863853662473938255154611466860518251814467349705	328119380222092810119191107307614055595902402896859449	38026720415556895828646322702911659083867010786696440486	4319020884220562892482584936520512128855808927417115406083	482343188515047103205448036452791918814166051346054303818073
28	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272	-15955471	-41701447	-108242513	-281096538	-16107743361993486935411034	-12978980947732915442377817884	-5599038789954835298242960430288	-1720461648823518736576516777008243	-422761579155755357506133100829630612	-88440748851497483168562300823594800137	-16377595937741064460909717464177349709288	-2756591351855508705568640761481349388919244	-429797059989971558021084893989138315041886381	-62963595202865125915356893669061170291475795437	-8762076574656744458386928876221613895771933024387	-1168353694179675973324630880812515292251236743258922	-150320732979050897107029317889282039524018392219502287	-18768012946286605269478604303336858273302956465917418040	-2284688643657910921166110977437370135438106412256234955051
29	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272	-15955471	-41701447	-108242513	-281096538	-741376494	438902429975398610478090319	378980633362749988455840777540	174806341950232879214334580988783	57311083352417425500152562254336386	14996002053302184922361251125439132467	3334300538967032299721519930224024505064	655098322606760089885151053291509364789808	116790226058534265656207332136851600284635927	19256971893013030586893065413860969656867959455	2978881113291001746103498544712680932417067310970	437111030321069408630909721423309206745007194263594	61375211901597083268301748159701407860729384355982445	8304492268179825297456041253325222001304142993097748248
30	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272	-15955471	-41701447	-108242513	-281096538	-741376494	-1953757726	-12397644375132397869537194590	-11445365884067537200637452883247	-5632446887828543872313199333361860	-1966277860496441181667019401335218782	-546809874966044084450807398694117161182	-128989318955192325423613563717916589647151	-26842258450321586260163892139088007461259669	-5060538242530201854992069744963426890064153044	-881060503583733388669477169811807238463548616622	-143708175537722587491646433182270692847381675399488	-22204676853243112596725252196108620662604692216980188
31	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272	-15955471	-41701447	-108242513	-281096538	-741376494	-1953757726	-5132995403	362582157827357812118257371026	357109292251692283156088696983902	187117582630316671460285122910762147	69422289807462556718534484564469689746	20481533083684060091509465914454826544947	5117160191830474379570515932214351437710069	1126053428282974372564390734434927244910233641	224157082458802281973637060358630571895681009579	41149203504003234908215930090715105829654062404274
32	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272	-15955471	-41701447	-108242513	-281096538	-741376494	-1953757726	-5132995403	-13576846797	-10966399379268129829046578984529	-11499637496631413140197757755784928	-6403476833714879558867368089133333236	-2520321442733772033580904501463868233773	-787506248893213497366491624136055924200856	-208052102418422765844598858110871220123082987	-48339933384857524486775683095185711356754227319
33	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272	-15955471	-41701447	-108242513	-281096538	-741376494	-1953757726	-5132995403	-13576846797	-36059937650	342640766844108391451578875488264	381820101921776042770388354027568350	225543177049572494105879153443414141673	94013350860675799786130834573909716899261	31061745400803135389413853602229469997248117
34	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272	-15955471	-41701447	-108242513	-281096538	-741376494	-1953757726	-5132995403	-13576846797	-36059937650	-95814440366	-11048108665074335919104823009145219	-13059607586996249501105991721942233483	-8169693809251547798463259484401611557741
35	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272	-15955471	-41701447	-108242513	-281096538	-741376494	-1953757726	-5132995403	-13576846797	-36059937650	-95814440366	-254878936788	367277459990986661628313783159387443
36	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272	-15955471
37	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614	-6125272
38	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778	-2415614
39	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251	-956778
40	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899	-360251
41	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018	-143899
42	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803	-60018
43	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148	-22803
44	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616	-9148
45	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730	-3616
46	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602	-1730
47	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295	-602
48	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102	-295
49	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71	-102
50	 1	0	1	-2	1	-2	3	-11	0	-18	-7	-71
51	 1	0	1	-2	1	-2	3	-11	0	-18	-7
52	 1	0	1	-2	1	-2	3	-11	0	-18
53	 1	0	1	-2	1	-2	3	-11
54	 1	0	1	-2	1	-2	3	-11
55	 1	0	1	-2	1	-2	3
56	 1	0	1	-2	1	-2
57	 1	0	1	-2	1
58	 1	0	1	-2
59	 1	0	1
60	 1


==> anc/eMGgn-modSn.tsv <==
n\g	 0	1	2	3	4	5	6	7	8	9	10	11	12	13	14	15	16	17	18	19	20	21	22	23	24	25	26	27	28	29	30	31	32	33	34	35	36	37	38	39	40	41	42	43	44	45	46	47	48	49	50	51	52	53	54	55	56	57	58	59	60	61	62	63	64	65	66	67	68	69	70	71	72	73	74	75	76	77	78	79	80	81	82	83	84	85	86	87	88	89	90	91	92	93	94	95	96	97	98	99	100	101
0	 X	X	1	1	2	1	2	1	1	-21	-124	-1202	-10738	-112901	-1271148	-15668391	-208214777	-2975254451	-45461625359	-739893578047	-12778114627508	-233408899105558	-4496132497831407	-91091645679446461	-1936379858877834747	-43094745680952008543	-1002100270030607347573	-24302700353020601168992	-613650803458401771479119	-16107743361993486194034540	-438902429975398612431848045	-12397644375132397864404199187	-362582157827357812131834217823	-10966399379268129829010519046879	-342640766844108391451674689928630	-11048108665074335919104568130208431	-367277459990986661628314463433402580	-12576682872062634044272043775554160433	-443234899095863075723480635463788928709	-16063821921029780164765133704256238195927	-598247525781244801508378262150063312938570	-22877968633500907328976470314152047818481398	-897763673443485412597978472013796787292922838	-36127090539409638759069882568572132633878249395	-1489918428132324146867947450514942410388745528754	-62935471816962465750658950507181753785388620971903	-2721377834551180454970500147887663029680236590626457	-120395564672901178980349820575123459836090342319042427	-5446766027248621853207954399478692181326420688774013267	-251861337667299977112664998543647495400113662092538977481	-11898052083639255712952696992875093683509581548874100474831	-573967508915217214914000163053369133010700909894871257485448	-28262417609342282758356752090021693238253193657887147024408329	-1419916580204654741633791243132117625395745506528103286408396341	-72757183833035758878171487972245920420621500213741153931849689160	-3800870804379140779401841557098962534863805912858288307976806054892	-202360349485070677800254991368276306501894947135212998668889807233794	-10976140121331559708765109111430354781478703758286278511396256918112192	-606328783893852779536384421024172562464338772438549291716896149554095436	-34100343394481432500166479217384843450795897675448628383467887981765831441	-1951929174924566857432616670770088793122756369919131931891362623985379001955	-113681961423518801585551997752623999048845213028532478999329280242851080110264	-6734622121818299839904503009114395538616961935405837456969363989728960309691852	-405700304014617470798642049233952286594336695709086784301821522366739729388618743	-24845525428736280163393550780062314731662399493348447694726035063558081682111843011	-1546414770911006650781898208601622000300353080592405909223232561369166831648208010383	-97797247697875417953837193156899325530264650835471979891040566443350909366548940161469	-6282630513749957467112585741919894046681713172049458774085568604548842710899393389526697	-409888190356143790526825386035094509254821069627573320691352668107378303520336500633868095	-27151651339289440832594304935381594397196438214713692605486549273440906353223139195291988790	-1825723725435671764189293750768709465602224731382118932038283947373922919410628693664630402802	-124590742144471712714271437225476630976392434578366807369596433872287328183399359868416491518779	-8626906993635567481086474973097723854131154355113485593681016954972359736825863859534354652584587	-605971905810583129858274152066533274723658747367182594325064179797526633740285917963573886909959507	-43170776041699122828684789324029187331729444789482770897827294109459384828677118951740924299810981301	-3118757650127715818580103562249755852987597333427615937083157679193876684085388162787700834726390037366	-228425495000759083781544646787315746216318957498275766640793659499600019109081404785548233215276204048494	-16958901536888851743936683923572145716514780337566267130807096029619825899371048370448107351913107480354648	-1276034010978852249699247659963636518374021119944952504331952873134450258168711820823006234233960144198644269	-97288484711064246167932130004655824973653129415993825720148261516941319500400667643679530783222362077210528504	-7514854140521388510590160097577184936883503150925301582959895665922865470412728927297400559212896107937104796704	-587985736088288600791299436759504775882901826164865134076969354349627451823149760803015330179090785529035413540768	-46593913056293404849262782064848446366533275960516185636164296361777279418511993950880561129355063687259326580093584	-3738854444538836420715323995734244263014238352711820993887710543418528310570801928727182752658554779321378326537134006	-303757803290226030993004211103021524586068980855962009585792378979845470630849464865412089982583929461672128405093293275	-24982162224673264284027223294655954257067327667343964770831333962514743974362544833622065610652141494728660055567157780835	-2079610849799189365222033033035331351496017937835260973266611797009028757535019281589848732219913081290615283710096290453721	-175194675278404833356765814424091292720764050204624773738101202626383750770411925275208377022628420704812627135033619861614289	-14934314573712664350267532756868957830534587251465455743140881871479205381731655348530167063187062850864326058764129110454854816	-1287998825761858155604930820639506866056994032157206317156983768424534795398425895815744885307904048422912299979383077445330214683	-112370680768294796208819436864848485508469113002590178643181162451365623260991673057354220617257671361141209945537295966337425801080	-9916098997665240934657441281218199831458499054456220650229215300410514930673248511675048111063461249222086832545114317534435031090680	-884959108515155745503425869358778543803632494715525389347731873494224316834782352612857567961023178919669551197834077530436784408930326	-79862980651577232692052886211637087038384110594524383412949526423107661213147849943298974636208985729954583483570276936967457132357166182	-7287095208873628687604265458367529938790130986951631488798108504530052697505224000192117140854823181420870602913601690340647399058867578750	-672198917983325930634006657478688497245025529435689981089749108144158320149953761553298167117174245307578170258948760212278026731117607169151	-62679360207677043561204704055212884026600726057173869065281110564750887614954523089605785656051303759626122249161157232453842619935181908779884	-5907241340702230753904313570181125010329625364857358375627825216294210978134995629476779321241741550450845831340194449345671669979351153909104820	-562638408261504188799023713132664015317160418600659395517164346131370059032601092218016515205089984550593225765648412292715515327403180671366601439	-54151519667909918640140770380239114717164522001952564060073995785348609966358419517179522702849358226668208769038970536966801501548927266768323035553	-5266009441864125228624168926399012736130957918761805084190034667340301442548993393968848178901669179379233512019155436580741366169370929589257376371674	-517364218454502374839623546721783826121378541888886632118436091585133579165853212698923487537607633251476021285069776407303171308497331357469167366322874
1	 X	1	1	1	2	0	3	3	31	154	1405	12409	128198	1428208	17431842	229796854	3260731764	49522837288	801714244710	13780841266721	250673586777338	4810625890662847	97134477050299872	2058525040842925554	45685710390871486173	1059648897251068936890	25638433651270394530440	645988742227333453553600	16922961518880850615509771	460268398349374649732475493	12978980947732915440424060158	378980633362749988460973772943	11445365884067537200623876036450	357109292251692283156124756921552	11499637496631413140197661941344562	381820101921776042770388608906505138	13059607586996249501105991041668218346	459754528331156125603112797299164894496	16645436085823216478717088734853590221453	619306309036500600891004645015602263876105	23661513815421626631125512381885496122608970	927701044960991328598050233977268140304776444	37300865128416975144601911473405138696578495830	1537113285094471815890701054450923610759612619609	64880271880398335917429972616261163378970514389970	2803463969305321257955170008797047245689697047431558	123942354234823177195634426760843162961031593259380621	5603563536315336596086368217418245346017384689103703300	258949909890140636266460884796065465926012634753602569782	12225605185663518534217378798496511166390914077880012613084	589430893707136268885696600526019671222267042352308184319938	29007891417911345086381482404478680222075761599837824841297445	1456600714647027225177146043815543856925831210914646497467301985	74599070141745378397514624042030133081577452511118351140531787345	3895192953475590114197297335017804223792897492916565485063625556899	207284884276008220181884919251473969176719788804992301714977312712196	11238174335199233634537814049097568648029656175907004031960438586557167	620533697824958070807146719453991766234564965410067331392119156158263184	34884601798320930145018655615392812684105448574281788206890187555751118109	1996012788270607282682728167120643273575120090450073099739870471223293424113	116204019613469985855388531866626565549270078061037918736067817142376848579274	6881433658778424440453009985039259690837231731723940458957582321381074786591356	414393194414810500801948934614957948164452692766426332005713079415308100684247431	25368936885490392275142494929896672090945932242082439754151141609074876041903787649	1578453655961774869217394864867574152457540389088713511216663184690229552075465451356	99790447084615970760615761228120659370651409937085786461730669366734663017968354911070	6408624845047273406199759696418684259613201354026149944894409985048484081933432043979525	417978579863569030167811562363661517299677157596650241217637778083232911079338716094414119	27679246294878586932274369541975093815108097460187002412262418894727070003404554734574620839	1860657252655280316831199514989647524189074907466631952135971170266588921811411136061230336801	126938729356908481513715172635968716612032883092051416099952599585905470449338898742253778313018	8787070775140630871459725867118534483450567876419202303281463582042985435271877732589861687942352	617057393671961986501092529027286360939438305514751742760572913316317115877974553107116830129677222	43949128872005018386641699565380390430084094113800773621830949588463854638534017934633942531686654819	3174187189040499225199059966130992259204218868393437328106388778989148307123920538929502357188450166033	232428290449291331170509897220136455244534015685734552254176556354852161226006105039408805327462177635926	17251963581683108787553156610522707339557379426145256013327991660494727218809851073845590881285022691134872	1297783483775010022039097445008296941020620194754216849069116237029028688952044503255225661808072352993296838	98924366723893395940386968156284767717000881012866933090236578518649863522770835508093197584276006346713340671	7639532905788208062896620240711343884170954785019272554871432947559381255401922567245013346645365384114883001374	597612835834695660582800900394902662105202738052778166864781326742942428527228203062156150443646757806362847751064
2	 X	1	1	2	2	0	1	-8	-71	-645	-5916	-60661	-680524	-8319674	-110000218	-1564363190	-23810497027	-386207874000	-6650361538579	-121165266472964	-2328693875373060	-47083960059459123	-999074651822234359	-22198462203860883362	-515428180929078392524	-12483262738389394911200	-314819900321682303740374	-8254433846459365464099671	-224683638849220323434836002	-6340568387428220382536564692	-185272882240478801926698967004	-5599038789954835298237827434885	-174806341950232879214348157835580	-5632446887828543872313163273424210	-187117582630316671460285218725202513	-6403476833714879558867367834254396448	-225543177049572494105879154123688156810	-8169693809251547798463259482581230274420	-304097470914219062455309329467786474549342	-11623503407796137503369161740322038232612643	-455911941890707978340073575541602362461135303	-18338424466590483848544443685861306652556660926	-755982134874003877590866833339741290193483036892	-31920795732453368436505177177988622653152833611010	-1379763752640907183024623644182865408400498618158829	-61019962282333923834429268125399164414546659214167642	-2759643993386259600591944823703721058306317113207130751	-127566185695696123581544347254774500166767686518977703760	-6024430920835126629308528501402514147262808570741973749883	-290535714632497271663843470541409944256213581328695668747436	-14302078423549191271136211737665044005974406776730650153586597	-718349058276191010489320858737679048244584202472412884000446476	-36799026352730957814943536105099079790831943874359190983804796832	-1921922672326716623685792626708686033119804902536223149613552289036	-102299829312774154594919883161666696941465141075288197629561466928604	-5547533018118776147889444872295741952229099506562480024376849631913556	-306381860859830587929767178571942585318643637384162312798470770940448008	-17227484071706632930589011961307828293009926894135558938331722454204648894	-985913539590726575176243961171683603206740760432264457598227742387823642841	-57409167445431171864316101486428126934066733561910989559978774593649450357255	-3400328769925655166922877464128758533491355375730926865516818995101490880608113	-204801865578309857049555401426011039702986154906401818692785576090703843217678398	-12540083255006692113809837916323375215270546615698509780817405503458834439400348157	-780377077408987552251030137319040635796498452607619657024921852568255683373770957300	-49343950775912401799587237083984318407202268712008310134696824817496164060446593218859	-3169421105845232361908617881525636361020445498144195369396653687168842208782134086041587	-206746052813683932505742006997731045010550984345952682235613493562465024980234190918201068	-13693157748668618219308677098114554020752231654854647644666006194242264625593515774580285028	-920619164923885812144139381124063825091913803286431282275217704753490416352972092224707997214	-62815998359788468649684440427670289830832974768339544764596403298100149783392665191828037834268	-4348915958227515445532437479033250210299047635640868816932816325475459878840380605333155857422314	-305436950228542440712590609683308996234492743986435329859096771723022096611001160860665675491307656	-21757241283931653134329786441122005103700351230290083878303611527992138923867963919327235540314771406	-1571600346325771478042483209099998603114600191947241848788981177170634362238273387707435183659880757514	-115094119639355715004151615740668318789393134203401470433991077394560520784270491264340815238661325469507	-8543893854519926782558641332086181083037840356355424620805679534771020914570651117528493217677832242993680	-642793342620615653642163791632657913673972471970557549852741378049146682658209584204188610200397324152399366	-49003028860504511351702702139424571189742355008291578909678224244864465866826339548660506073502579186816698542	-3784737130337493572961492540078251759201286575327255088831426385316703638188260907186085813488648250804422617701	-296098971015679941058510685658377037629359726553859120646109509706985481127336382637250533682064116387216615586837
3	 1	1	1	2	2	1	4	22	148	1432	14933	173615	2170285	29302324	423870178	6547649971	107566687178	1873078498497	34464348223307	668206128011893	13616848333957639	290982473919867265	6506768810947559215	151961078153303438409	3699942950976958139608	93764874965807551337113	2469492734374154100523961	67497113788201073321108293	1912064962025177776925334102	56069749913205682390224620572	1700068425079992325823402890454	53241555997060987654788852405908	1720461648823518736576503200161446	57311083352417425500152598314274036	1966277860496441181667019305520778416	69422289807462556718534484819348626534	2520321442733772033580904500783594218636	94013350860675799786130834575730098182582	3600728686559813782484539331575322297254893	141502770657429920524337855605386555801795172	5702091106086048000937779855248820522203334882	235468345626681446891591936961121675751736101930	9958803472944866951997747652006935610659210254860	431138513193813223193972144786376167711011358182117	19095507122688624088467729269453673491199097566466633	864828862785728545827464010733970691835637511035572025	40031620595810092911575092495441831350036172163155545780	1892990923439826972643923265556106646819896308968263139659	91405636050493170246047686893440391090504850362108859797872	4504961559589519251886123347148438182868099050629261083079358	226529548703209220114782835690842937480635740681489155112840044	11617247329707351053442681202709337748633742076077927694865080010	607381740850180619897601468212736231212804077589634736748353135584	32362499752303586344324195171536295496455637038137927513921959374248	1756676469899209053722091623242251668952265310093262264920161116977200	97110011047416644484111429612857787105420198201028233818998365360046348	5465338406663964694334887960317714700815931695584925786660773445695161514	313050392602091432487609960152094611717797987811074736070018044803013294494	18244148651530743065609036092342488150198152476907279838921613000248594873174	1081477756842288886422450969797333678874307103484494269174615696605742846051473	65188795144254833613901750656437633375782237482004531036895366143503875333982584	3994573927875001807308658297238384353282958720098232110871716496636154733522624263	248768126640828226982113949783236365402359681525126872472470860871605335102060410676	15741062805561327097383650737370917156582976618525686256234966299011323348766077544439	1011766234238570572997893094493333234564505918136749860675451030699892966128214605685951	66043217889007349173765045155136559355414218911357065209051458856231665622742665140497992	4376999161045488278771695202009479584017632158193928439672990044672762801094309274723174194	294459934316094947689098911846866151977028008700827822393798192005890077386000825490298530554	20103963516313146350528984969946827713170348331207215924307418157686375552343918986733084253866
4	 1	1	1	2	1	2	2	-6	-158	-1911	-24310	-324161	-4610023	-69547908	-1112576568	-18825687993	-336214369334	-6323358838503	-124972560914368	-2590168030684066	-56188842558140214	-1273487069455332018	-30104026507014442770	-741055674111252736025	-18968293018967186656378	-504142149020171666249207	-13895027542530608966013505	-396658633841299745574791639	-11714596333956899035141978551	-357538056548045657899104814940	-11265767768999271195722302022746	-366123151487017484451195500187833	-12261089587611567298883247818452174	-422761579155755357506133064769692962	-14996002053302184922361251221253572833	-546809874966044084450807398439238224394	-20481533083684060091509465915135100560084	-787506248893213497366491624134235542917535	-31061745400803135389413853602234344879998753	-1256048851101815051236585166879643393334354507	-52040000542495216848948429316299223116251132486	-2207858712713221930985242603704641699049260543902	-95867791412252102023611022527518011326070636056995	-4258103764320297365624904340337408987689510481084341	-193368697646649418775487619083583345947035904258527511	-8973791542793025971540251667996400148221043305855065701	-425390391676293528109303092473560776539262091097865725344	-20588814563143170523008178726813605158593104736182439317634	-1017008591818754543548818133245838444201374653159171073858079	-51249814892963768710658710659248756830113283771996085834994815	-2633697535726600522302384133358979326693707007184191930617699829	-137969561769816237860570549801643713902652624148175771721518363822	-7365264457836166319841826158694805902139339850195752044852312959598	-400525935890869453809630390270931477562332380337879687640735287850912	-22180183146079532447287007263887319029131976258566603436713104986114186	-1250408293446403008870223135300164588792052034181339015559606321817561048	-71739060408347848664315244441679032923509193546435759414037175689441387531	-4187416175566060684398670333754689311000060499407686052719179138018432584979	-248597650762273328863215460910456467543563835655852278952812823083786731417069	-15006740307039513911431030385410617148102074710744381369681803794382205807097755	-920865325915370569631200379271867124913664459868282117693909180361560085227074240	-57426453825293797588153174235997354556975074255020739102986374112621759845825113566	-3638507792275103991363535140379811054127428807157317107538002151539227128496815667557	-234165431594013999854193544425716062999928349599360301455511361146764966263204562392996	-15304051539360758551608968360698688532131231874525651127121415741894214649261884934672582	-1015484595343072332472852018312667198663329600793554956549294633830387011275927072263420722	-68395203966286886419893079549384949034557298844072923394274472249805049971243150330650182893	-4674856755776833229225775205395767292578011948148036640809899271751053569331878632656765517118
5	 1	1	1	2	1	2	4	14	114	1677	26129	415109	6837661	117254253	2100407688	39335548893	770173833141	15756289545987	336503440034158	7494237019465114	173845586906469957	4195472799334830712	105211426840688117495	2738439702571055009911	73894162450066759013992	2064951949037449579566700	59696391815231678183359175	1783568305944595807545415988	55019910276491557641592934995	1750824819583202077031897649022	57422359856567329633789790324695	1939436547536380181918867370286293	67403734106514522613256262445800610	2408684501828871191046749788493407942	88440748851497483168562300727780359771	3334300538967032299721519930478903441852	128989318955192325423613563717236315632014	5117160191830474379570515932216171818993390	208052102418422765844598858110866345240332351	8664348451843676431224683374596658416692578800	369388969115646133896647228700831251387361563693	16113492008086904122608947686610889989718591811877	718846408734464648574838330496208683169352934129510	32780464080977977421999839111696914763110538641544142	1527308923321728914247792844687435502675206351042165155	72674098659454460077310740369350976448455582075810828147	3530116580399905386713244873052429699455376900788211235269	174975723915234644693739223355357188602555917129334501087562	8846578299252652928684563404322951071962104706618756330885123	456055166434234558853824023022840287682346298153390624955103974	23963249690792254928490231929813360597593687443254351138488879453	1282944187126451731588925662331515971595681562492165806469983536437	69961057490977922498156280921269566766714884435096831236557938802532	3884628358663970608184874696104225250070801574902004717577735209755142	219558330735431022590417916701760786374587684228298654470497600090321435	12627725977110821640783417512758077665647458786350388253083563116050415030	738834246166515143673056444763536698249389275732781820634442800559104565893	43963430381523270242964485604266358756512717505320657925001714774495910970959	2659737975796144336648651833095901411096129196551362373230949563726517794224711	163558346838910934299721186614400350052311504644645725793409655841125172442772110	10220699704356069576798991482330843770534467697788328096290803794780567855887974827	648863810737642678837617238523195789186496092874105321391321941330005485487486483584	41839428993834914395813550506236666425152187667944317317684160144961957606364805254568	2739521081420125560503546634798280080330224107657768403171177887353154417170549357694156	182104511811127199436658502556145863248385305669102049715174037003722758813881018963105128	12286474522075890867702519421339625870852946756259202978499296021272086963179447848683846992	841202424848014463607575219908962271338418515159690568065628241069253711907070745308407004080
6	 1	1	1	2	1	2	3	9	-34	-900	-18622	-368380	-7231581	-143971474	-2934457032	-61596805980	-1335762223221	-29976542527046	-696706329873606	-16773314455663027	-418228494435406711	-10795839569775210685	-288340006036497265070	-7962997365535038690589	-227229878296771489377942	-6695040851256072767859787	-203524672051890409838924702	-6378735647094785786916564531	-205962239682664145306940513223	-6846431216409545590869371363036	-234131943010985077510858181955582	-8231555348598370393284623914785691	-297332532337707158455984251092133874	-11027229806956036996827450940538083629	-419650562028738752501610407948347850958	-16377595937741064460909717463922470772500	-655098322606760089885151053292189638804945	-26842258450321586260163892139086187079976348	-1126053428282974372564390734434932119792984277	-48339933384857524486775683095185698280808488864	-2122502352669398177992578238659294478616801466196	-95275508092020983777873852893956704258775219505789	-4370275009442551718983026892475526123652824457669028	-204758210619542131385961498858770875533384529188107841	-9794821231383802350966977110508882436891116286745808478	-478187785099803106727762753535716645556234418783418737309	-23816483750321192409479022856159521220882871972640230362378	-1209679773324972827014019416436259845670268971106698864769578	-62635265909266808557452787914886594059973130074697879980107085	-3304994371572619096485693392810332358599772009833426471197200696	-177655463246251603788825059061274611585535839030300331293922837421	-9725236205391475174863750503543433518703734299276456001360806910146	-541998298624576685078222689393604187999336125954955893533069003281096	-30742472782654503363195364965480381382609640540517301663218205949110491	-1774165045935573803417036362304554392747593128012335870412866379155979453	-104145122864072359435759689527687118688501837567342329302783539109621464391	-6216598621029666216064966270635963324684158362336313970362759939851789081720	-377240856715227226759272862636766667123686614653022183093440111108341825089460	-23266081296505651761263490836208341769545403381999892825841674656689675011459588	-1457996357844017835001145487442295800963472912296809840438904768761121050342181643	-92813608527516138118841352489960676877917059621083806054091868626982530885575206704	-6000471648336335943039659889195714453413048212774466657236685974635185208692351464728	-393891976716385242718601575598966158736738775712239716118517188517504339420964024188607	-26247581537758461043340806519827500732746780813016405199254376501689094717395658202002108	-1775117199541131275049186710875853402491109266104245897207296708304298971766295833821494116	-121814272584835282939861117684480812395382922668765880390376067801424256677103413321160288754
7	 1	1	1	2	1	2	3	11	8	296	8548	223615	5456280	129717602	3072060291	73437715819	1786143030025	44418760676231	1132941353118321	29693555874358867	800598958843034991	22218902274460382409	634872374047098296416	18676738028995433544693	565570637148098100253771	17624352819130375705184788	564955413798603560010566883	18620888467704035478718682974	630764204992135753241548383180	21948249837608547139106758580264	784114918275321548467214125650092	28746526458969321422467025819292820	1080926496084810620313177935805851986	41667117987557166073556936704115500627	1645742727438681272155255392970756730721	66571817371719329577524951695929661876662	2756591351855508705568640761480669114904107	116790226058534265656207332136853420665919248	5060538242530201854992069744963422015181402408	224157082458802281973637060358630584971626748034	10145856528154872239702662670512623108019392391097	469057320267641671017297917740789156490552945886922	22140629123125518148711274956953275645209167269616158	1066625738312613025490419149703879650345111717363547661	52423820390282156764669891309967095691572625143823126474	2627733408256299315339644083802970413393975296954358707576	134281572738812592318075051942822601263613629465796731099139	6993349696128434077328407579762798467910486170913235991052365	371059560325446774357354919679660725242882572612830186652995605	20051730577543602351410116150310796056941035371856722465962949900	1103251551016422151265455442202219970825145294960668030276140764707	61784625478591576373293260829291357213691280950844298959673924995914	3520806800451976237991173642445073943853354666764421204733121691846154	204096908319139925905391880889275831519971345860693833504840559160416690	12032153161410995755014898654913156474516775150545666859714980837237404538	721185114837625969752465940920638759058401823796098688781612275084311292022	43937346615012138867584890414379765688978811716846156551074122560352315525563	2720163669715816640760431494139972446491743703676882117758825067588604775911414	171089754224414255673616522941265484110176291080057131501654051586414009806000260	10929929829204147378137028615380505133760849959681923803103719962079279829086655387	709046488172073771708921398975966619017307589206189428930177427082073489707691380192	46698009966027548477867635963962384921553057189977533231820844034653444953136076583298	3121716203615777212182380111275173162087089831460973379276929627618634907463419057367873	211771490351303037295071445199077949201429249473897096672439384901777641629365314204330167	14575744198134600403255360751024681104235283148259582882886008766112401664189183940832991835
8	 1	1	1	2	1	2	3	11	0	-20	-2292	-88814	-2878337	-85129652	-2410044793	-66988401529	-1856600124025	-51808962034259	-1464931890631597	-42149146231801035	-1237506496315084399	-37146205237178781400	-1141376872369582771768	-35927959896254257096428	-1159109901459334564390997	-38335641303486986835165360	-1299840384758479032380092304	-45180939352738550196823231137	-1609635040434693419084912199234	-58763343356659351916350173527905	-2197715552933460744268381357574859	-84175629096653106554306133510284388	-3300689846031920823265866896103668712	-132456438341301024740214830398965326119	-5437930049156244415789254424355441705375	-228310643126876685140740072848215572005218	-9799178427408081374941444629968742984437716	-429797059989971558021084893989136494660603060	-19256971893013030586893065413860974531750710091	-881060503583733388669477169811807225387602878167	-41149203504003234908215930090715105864809719054120	-1961113064726840502636205441129896247089605358045126	-95341039748973598175449141412802741433095792917044892	-4726579182740549182463196572670657353374128695239058662	-238869591296439299508937852970444245084359323053460472315	-12302181526107668358079721317639407587434798973441981629977	-645467847816580097991676336351710000015480410100564266062526	-34490986813303332360737513418837788175657564315830004884036625	-1876488268472585244626963875254869159460399432468253611724049879	-103912879182006815718592271098431042693845904271387925514310756767	-5855359473066984442826387790584004271577745211104855894158505109641	-335644098131884473663527749453450617430665802461409137526405164609532	-19567237346430985407625563929445505430157055195299138550979252430167704	-1159823552080354770920580024798292293648792609758769030010750706836288632	-69880519307200876844806719838525206609765658777856514111314198469666591255	-4278730334872239526862050043070337716770597014637156187733009013956542646853	-266172966372448896440026029421430252466977252607910007912747899014855585120405	-16819055721250626974948894611258595575295886214024675531276735565979589723347781	-1079267208898719915767524482908481067338172646850169161129042127682758242112392602	-70315282021087212304457796679428612209305591271564663846987553842379660257918687125	-4650182498591869090605254124021864378518978660574675510165697325002023674913626402476	-312103325318390375143846778634932454567634450881561119880680763466219480126944905511180	-21254253477392180233569771552304853716415924292529017401288469372097037615623492519224155	-1468336460598209132694481026328014404641349213895838782844745391412732856756193434197692832
9	 1	1	1	2	1	2	3	11	0	18	268	20992	1010696	39693125	1399384996	46526543233	1500185772169	47725207814402	1514812327962563	48332255833150114	1558211034221585744	50944310044968113420	1693370788438676647898	57329356756594297583551	1979334181455400313304979	69751984243403950602178048	2510394842983724107927825202	92306925486831968131209726561	3468337752585380850323643039741	133179636397830152410515821827386	5226095855514252285850130317211491	209557275356037103165667673866081998	8585251621310125885163327980137049570	359293515907726375885357483713493212436	15356754217861378712722332734013666916355	670194333551815307512436483649062151685258	29856817808767199493831652611706391840055726	1357415048836223067647168771549794229380323443	62963595202865125915356893669061165416593044801	2978881113291001746103498544712680945493013049425	143708175537722587491646433182270692812226018749642	7067273468309593899673630553989671393621266473052012	354194779249971274171028353169689698729555587625113667	18085509370462562609155012315248257801186109667133939497	940583444246357393764016759206201736392830925535097460728	49810747679897766342250996088615306487267412598371357545675	2685287625962182913637913208593486071746015740519852197181323	147328022734711334865653338973404412925690889146569086883476382	8224197510223422562184229483267724682247484758970063508128200471	466986455920970890819474573536036443473242361968814695291569020683	26965519051523622800777589995663814569293975270361123909999461110073	1583071172208355920732756415796962601140482163390372650744830010229665	94465870447350749322193027109757492964540014272095749593729026876321360	5728358698015775138657317135857289084680021593210550867342131333711460035	352912041512306117327160780615478531266421149451792225448560674535732980448	22084430670932805209643415332765921766854255502059265994198741163796595024896	1403440735710206654622035296163298070052109754874695019074178802751319995132220	90551772495292965687785498800699774044014181663204598690634310742590886855993590	5930671357978948765594662647736539735486656054024025848179607682538704822478606184	394208434879814870813369260798389604182631391969581943161100968580020359061344507247	26587426789641341965834604809461295561731885017154747757353761075648301072225852236794	1819157279930975747085901029715419475468648861695676985906033929777191935162220539598304	126248118356983438542849791707542608926203255337246906786565103447277775924813167136158115
10	 1	1	1	2	1	2	3	11	0	18	-7	-2154	-212879	-12481703	-584609581	-24221345542	-934645878596	-34606496948162	-1252668971758519	-44878732434787354	-1604887800963934645	-57628408669813190190	-2086768861975245967436	-76437970158880257763504	-2838779745807007803595499	-107070675806985793054594459	-4106391641075802013256631558	-160284094284262630322224469439	-6371469193426568454405982767722	-258048938702866140788617395014165	-10651400653798046926056275520819246	-448158330163244735495924060495982083	-19222706245271703148123424935246571059	-840548742714879986584268491947844335316	-37467878836911780835598231864798999603858	-1702418760111681933437162200256565521899249	-78837511691614143953403942812824918483159432	-3720445576401177551205922001772579845565159638	-178887360852954567830263572465744418964466783014	-8762076574656744458386928876221613882695987285932	-437111030321069408630909721423309206780162850913440	-22204676853243112596725252196108620662510030215879264	-1148346242681385120994051814325503641034176826272368321	-60448105292022974148794866388517879706598384374980513055	-3238011939589183927217292468843638115606530429290755384282	-176467167202592851588223333560855812122468412516341960001975	-9782339050164242845285042059982133850765727362030441259694733	-551465889321202960356871325978282781447284037208700123555155418	-31607932000306515549604657646691455399223830395659919839639928037	-1841535555068897843799930929109768598694014259776152989186662022612	-109037736078044684796181593434745411213307897192919492341664800390208	-6559843373972368677067966416135328717818404337901985104403221322125494	-400902298510019634986234713476086018388093762795474989606159876261299975	-24884099423504789935900801105094723933987834547598504283740890583610251541	-1568393134930526342267756706039554198897608347295778469870824986167581485746	-100357625617011490029950388326256191441205854700195700438560159960341101314033	-6518124011309916170310477212172329784410535429847290658031640516236408647603389	-429623052978610069460853848558626272798621444547081925860887848365584988886215731	-28731794509360614733708381574604738467428890194493660567409022879044038528962852025	-1949248585529527465009468421511973629926062755659741556262799240252868874038409703133	-134128686731097194954884257704633172874070378807925159329538693201656255608921688768385	-9359406866443298509091650113671114080700033317311082743056441024352423378662674868886509
11	 1	1	1	2	1	2	3	11	0	18	-7	71	20256	2377198	166410659	9165254242	440926365563	19545710797246	823721112461269	33664529210708157	1352088642246894480	53864146543498141733	2142573041079870237148	85510059951068061356918	3436421970268487598931098	139436220559217770992413433	5724143964544599960516084049	238113234308893325503950861877	10048579554616841813878423058069	430585723038856769700550758730032	18747245273481521966931158284232016	829758360137155145120748515244839009	37347019459953666890690062026425882170	1709845333988809396057321095715145696638	79638471047566399977337102179507963902044	3773918896941225139247234437492614008108204	181961621706774775883407767448614636347347833	8926455705586498140382136157850114045201042189	445521817779490092282119172768612058149410124793	22621192746649114691519425814365610428042186390565	1168353694179675973324630880812515292216081086609076	61375211901597083268301748159701407860824046357083369	3278781647404925391196028563876511064108132827807126091	178101932749363234349667269908064778547659438374926419230	9835426462675050038635937939901335174795578302117410472804	552096316224686461553162375368208188812478520371222219550129	31496326877568269920492400447398826824861319257942052214255768	1825799047491266968833555261321178897028912813095577493593519969	107526984290937295754883830082736522270932365734795657024821582960	6432444431024096982447430358170185601907392090842469200245911602764	390796789233791381009249649909616886721672367894424870080519212660458	24108183576633282348677082816850613825830781877263372722188180844079247	1509867744807955217463344967208373164159413884291287921988446752377712643	95983584354379335479717615222730315292173085209541536462606494398941861558	6192441631609822714090657146610279864358135426793193396621126813465148291751	405375707902049115355305760485591127291502703396223246022780495660334110238870	26922109635108912595939814814937585696914211104378812340040413065847229545375947	1813600547719507262269110763422930190686813857814594596347653374129017599828722223	123903032536198030287402239758537002129351060846211848040979691577043361506441804213	8583364606462323091805961426693339901099279402537215921038455415955908409476472295215	602833184757796029075445211242282167365863119801782365300749827932288420858536514456436
12	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	-207026	-28931603	-2383055405	-152471494842	-8429592956127	-425446406800565	-20248890758924146	-927938940004522123	-41526597854249063022	-1832893940048044011857	-80367415860755874736627	-3519419365756722464954427	-154545033924717611321930893	-6825943882513498636195891848	-303961344078463140952571548439	-13671486812334109147336122908341	-621974212118798920973475146935788	-28652943219496024157722085278601828	-1337766905879098295352035930514136210	-63342565749376284008409318597629222516	-3043246826072281522706654881937398356963	-148413476436306160850181994440227822892792	-7349009863136695266219089455978962796146935	-369566814220647536406332171435349674282204690	-18876706574442288975846846673780557617283703621	-979412208051049158974270485782114194551928372148	-51621237818703310261277267808448372480091764987221	-2763863853662473938255154611466860518286970123999551	-150320732979050897107029317889282039523923730218401363	-8304492268179825297456041253325222001304398170545006199	-465981200557309804200487644953342034111781092980198753708	-26555026948286225052396391113010701589773028436075727511118	-1536753337297848213406265900405490431293965697583615910635354	-90300858432271548298078502593308516047941313791769864891208405	-5387127264484807508437682524165136968029707332661903980141083256	-326245456567134318756174694674188970369747991333750298737104589190	-20053739375819444642713984594684535779312984789156659789998547386540	-1250978309248856425500261400800514199154221978929337976892207471266060	-79185582780392372614005943760380530511708063929286112198944312785250506	-5085360178130904637940210893885700191349032331374030198499517226508951005	-331293701099423385812724268919775863783491670390149338844169849535388152980	-21890547973764384204940379608984517011964114299166782533152564294677612212799	-1466857696163339463289369795131786272442823710463899517896790041036163209655826	-99665098223960477744604187394221578747912383297895208953373911824390963410392999	-6865275645793396380742505485959219174693495857627356342014953870150435197621979387	-479367840489286711130564702353724697478887378573354360308758351332483183543300916481	-33924425796224715679699535517196937766542847329014401073393738319524230561449609079589
13	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	2319534	381124388	36485839046	2683667462092	168977017138991	9633896736079190	514253275082565106	26263324412943785610	1302394465153948725018	63375435139552001801640	3049482475102008480031954	145934707476282667798506163	6976255569168378206813118234	334262200279589885093226650110	16095327356952021474908242659194	780479879639850640249713532521886	38175633130868337176418714649442054	1885992011938191715079042196433839974	94204826583136119659991129374264245900	4761509195113569680592774688682523584698	243690565868188620059882212923104341364741	12635138278086360008784535950929797475708459	663963656564729846590581452968208255481375370	35372647413127403728142739119533153775720450113	1910965547908304948505803041910844038160273737353	104707103102558935730920190707568838836172270520839	5819569989241993595037143010392580854201124393121116	328119380222092810119191107307614055595997064897960373	18768012946286605269478604303336858273302701288470160089	1089071301883973046132522825364136274606312359963806660467	64112285237003888651344881910906351592681128293356806590095	3828770675393771707277352175885392320222202859545223672000247	231947260166427212213689388104348355821563907144237051388250519	14252899893806157449081822868172629163457066749517327136753952876	888317750577259833578311589514060405986029368030741411447157670444	56149668610800223993680088377836109369631613798225810145374944372841	3599140575791907554168404405116522509589707382216345327352913544804859	233926376353546538522390552145741035584160661102193134646628973175686093	15414943046404307152373322370966656518031042121019612110732281239870182292	1029766134187908961824190452072367714775068954842330317606819580797148742752	69729935288315689072738866184937462774624225808633527883659144217873147895491	4785559138220450299884229698172687749030132978824853569057960242091158231035128	332833268018094152933451207313972815105949740222770730026682094913113634993668089	23455707741629231251422071857015876380893096290465360967024427224979110818313814928	1674729993047591877788307958696840915565164225447439834529556162647716856185859036802
14	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	-28285686	-5402710802	-594805022877	-49840541647258	-3545860177036981	-226779339565304088	-13493040334770043412	-763721706032919122691	-41759357178690593238104	-2230211338018552691872064	-117283754429420741083778997	-6110687689738714108763051391	-316917818479480255658064696020	-16421020426639013505415752744181	-852521898804405038266521348292366	-44448876462382222443828534053556821	-2331658621888341266446087914518919553	-123242738448070690763486693722482632978	-6571577553461566297801854884811632656456	-353843051392997062768060800976359501614536	-19254194637525602490496218744772135363099741	-1059472234654538435019324881188394691326936433	-58982873884524529143436114312570034956935965500	-3323633027724693739804823755456513213069599572130	-189623973554663885175014889892743833310150499100984	-10956665530762323612206846381474464919518062731815173	-641291022643262674309285472741373550170130730977118120	-38026720415556895828646322702911659083867265964143698437	-2284688643657910921166110977437370135438105723354644166159	-139091958915895957202337160291997537889014693634073550898146	-8580913889712890648507801523026295549447805870948138648092554	-536451511068320383943231475744894965433620004599637279503619304	-33985414164858175685411857230141419361983537943444275011656631828	-2181784435701433320991667504175820529553812942711683379881344936123	-141929849169494348974253987852989716311933001093948298752685051861898	-9355309579334359725886282697249529885652618367832380146626741448379140	-624798950242573709656724630166376501880223276991152084681091209436817395	-42275751370871703044344289305644698933923740905922509530835453522178723925	-2897871724082666657169734135573319049374959559111629955572743978073922892023	-201218917857826881121635708049167305725038428101232694240284639812117290426334	-14152168595566144080676775126358831455436901738174393198581242501299209362427290	-1008097331398628757081287291075425791034232542292573284380724543675253538044907278	-72722093372530257340079071064741082430154145596423772679836278934207715988298882033
15	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	373201519	82001509477	10287472913066	974219380724460	77765772462914468	5544665956085714573	365677865872270453145	22824755687433492843295	1369897876582458054757120	79967014834064512008307818	4578902336973497303065279292	258845725928815083888607832889	14518343915480909343538285316462	811131224079873636229812716555141	45280870393531429022295199028139876	2532048947813074471202018256768721040	142114810546611423357927062793674584006	8019164135068547471792233436848024842227	455537026153613410470777476384407996357309	26079577423955653017810405321473147166809634	1506094052565520480877190330416732003503066018	87801330955340214353439953424597874919012429495	5170267599403797375285426938541984805677735260888	307684625493256904090962184545980383159164026144611	18512188145137473742075596688867403789096745838972786	1126455576965277727848978814253118920630194710328506307	69341305156190720140289360146430394623457916129853035466	4319020884220562892482584936520512128855809616318706194975	272249891433765636625131717420038916357726214663988038544968	17369849719477644057513891105051086475038565611257524709854689	1121792974552450830617820477627627585166920909492191360839548575	73341151807426386060045316812672821491132460763499236359324855185	4854232753400591048736816224894014741351458049919415952702622493987	325268346757442546321924568139739296565753081805240535018852391551994	22065515670598796670315837861628514790186961435986716127481087892058172	1515421806459439060354354824461157729429711490523929754538725455517434772	105363589782284091244169448347048031609398716684345962009502307736469118887	7416016358843477141884421130996369227705681522829218467891444058905709462372	528390771701287780628296879321209148370167091771433876318684149581544410677841	38108507409414108624040561496654587087459887343268983755988957326266314469015176	2781925565729713609685598458969737283874953217143343581854425566250869962287736826
16	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	-5297540703	-1326763178807	-188155687093291	-19995889181051837	-1779707204899453048	-140674177048237166225	-10232322246409947416291	-701121095473997035550862	-45998965312660463411453080	-2923931474060160095821578989	-181668142754602659471913915381	-11107288763910103287319763324300	-671787268820650396988099011553929	-40359745733895796050246989091218775	-2416552049861149708421840828675973840	-144589403073362977939423042811965299945	-8663934727181009307423735238529314551769	-520843996954588348169565458397418281795908	-31459591474000264789134819551156625357359219	-1911527366577909152236004012873921318404841823	-116957860699644317385759106971884002095825048086	-7212163049137690065823616879317088425870412080407	-448532294160623798863164757336121239871981268059432	-28149330356250463870908546713777733941254457329580157	-1783611350826202007385267545657144394084351518991083639	-114147420358292707295692963988732666221879244355548964156	-7380935120374769746195465076987249392434980907471538162368	-482343188515047103205448036452791918814166053208870787997732	-31863876729912739622681134537100589586416128553120341011537756	-2128228929812630511710041358699706782736775743282892287866811281	-143740419865214980012691333064221284138474645688724397825725345336	-9818160877675331605603467206820210273990737110592836908604276161703	-678281615726855171694734456018703601929655297775844142420458468605812	-47396514613004994289069099862700411981981680918793016315400707977397492	-3350103279246638082167760169642793924194294327056336844900496696617123863	-239528257915970795935227401601138595466903657778555924807576577593908599001	-17323945888325551863945151715391207301488145596810754787037664227821806062381	-1267439944338718207567850449582766772835718637839259624294491185057328496281875	-93797769927485484311454014546443172071957774681156534438939497773193376356311864
17	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	80501473916	22795801348584	3628559362762169	430033728710958287	42437441605854649876	3700020824290008692830	295475740610060696911292	22133743211106006191650262	1581404830224224783350118949	109082755998104743519751647978	7330722527826944396223196236554	483337117637280418799376582999292	31436943820995865815222014957267658	2025828237370402449410404721522983093	129793480430568243766556837838142144758	8291295876975166037818621813943930564595	529322101045170836408579780293457824521254	33835930673277936392259428036095558443163752	2169140250038105285080148351357772232997896135	139644817771567851072320470349597357827006289664	9037997713824494264539581992129661461919611151707	588620112946668188026394811114905420124748908083831	38605975851699689817182646635795338199370518041101978	2551631956597133969805231854459657599441231287121509093	170046633225236856980893596549668095665582304608613596184	11431650592251459164805102229211103152856724964526334921040	775555424561730388482058340810914597323234064944803188125387	53115870124858749290436136763399983059936871704364600581979220	3673367182948700151869103694585439581519825874185960271175460511	256586477882213839079939134526227917993179207290787849138576136021	18105726756918534588236848746144264019234565403174458691237273461247	1290860430876765492117798179504987387109831600664002280025428720947214	92999173098689380256107462979940235797704627605073820649160852906176754	6771102819798082726343740946412869665270967156700583725192935957511683184	498258239745402959231342207718675392179466995328708131294188927438044679778	37058686292940116756402328208645759330324261078060261008768516915525183809837	2786020060132518521924826272165007596534130255342656863816703339292463784472055
18	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	-1303887889130	-414500379949155	-73589546009116410	-9671221606120096855	-1052853992082357125349	-100791993323419902135430	-8800309750310919176397352	-717959408035678791729777791	-55669072013932388200811812538	-4153697206273246602311432247517	-301040865602690555982424528786278	-21346104677060777563389124942066457	-1489277378869416774572234056004607328	-102697436640912448498612794159267055327	-7025165143913722987389949052235642439589	-478146404648914096744733921283878840231069	-32459263447372780120243034454925435300099506	-2202288302596164643024112136083284566876229113	-149591065328766950445468886649177113822219086631	-10187147600836450028613680272853707269360104426537	-696365288648689488916485146689591666944871083432690	-47830047127306593364396694680328521358989484761494782	-3303834183891197757199932001316565617175799479379631420	-229671858516397220877793674782735855594699004575170148784	-16078311176725580493201567767751630990302606321355289725308	-1134088688920587349672587662924321801054771053093077990525594	-80635113459923509606615423423129825016626762387832204703961639	-5781484706743398660027363755061837560742414475786462220624369624	-418152648324773941051399717576399118958122530999225465610355061045	-30516257278660226028834894239716728200127041087826337467069242203409	-2247659795341822845261806585702008130551708859947180767772860412806681	-167116183304749778655894577013005131067736844627457470303322877105122568	-12544885105552153583828545383209712992220787881786211302627970281527562483	-950899140434568371127233396663693623144991422900649823912963206239883757061	-72789781386879579444212056811693728946577222650466046332316456071281085226638
19	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	22424343177418	7952095946479779	1565763796846079486	227028891600471985044	27140299769953085876543	2840963979595324713575863	270172615812457473832437944	23922156994485332491991895322	2006551342201418368314643978556	161471676226136522623704800059109	12586345509503196515927483083582012	957371159720840872643208351722661547	71478896335780914821997259627995568842	5262906751821713132006150474410138336362	383595130973844785126004848412643697649215	27763353045582557574177588477016563681938251	2000507680873626440217828832014540816068331476	143816849531770184125180334352151646949162711736	10333848895894179429380602619049554844652396204915	743286763835370952241847832402672523732480550465908	53585982131364151342530977824628940386128344097502108	3876337984336875949243846524282564595801057691726763537	281626311990799365274919994680583944933073564477485466299	20566147377815920896273205727418470552038846457595002255768	1510630608802392763742970232083431974088092559968836291591894	111672099251596459599379707312033796512464696488529830927453575	8312500223620395839246270974847931243472161926116835889314682865	623315556596212298742625158589733748729057184419600913463854166442	47101609675707732086597754106129756169332751534282285130851857236039	3588015094835490013386705437646857616670287773788947070086496209152048	275602307482312855114292826601926658854706875775287340366283065759213563	21351262035094263779792009071562990841494445065539536283058097251890081791	1668642502958112048336259349118946272421322354451407675601192996289967929298
20	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	-408100641311799	-160523205513812681	-34875494399300812606	-5553471685335683235432	-725987555348926077665525	-82778551816353120751885349	-8544387054028556072330107388	-818470735295433345047848566053	-74046246563464526302555375520269	-6408910257541089678053028767323422	-535914263322387859778249113579188167	-43624958989505871689923654312973441317	-3477868924016219520132852104901272381482	-272851863430720771914381999279421302496915	-21148662656092361160211863992377749915766313	-1624745039345138796867963145806548662976588895	-124050768388155468283649841805483087369926722233	-9434107398120208111477131907111530915422396724901	-715996024922103334315312796245306939684114864446772	-54315593501890822527740529791575653314933337036609468	-4124152617103352702325660137314439150374274258818051855	-313795965585977136659139852776890535076671647799923358775	-23949507026907454493670981406429450802628963070987894273493	-1835083902749684947174033863553159999616754548451531164696832	-141269217651807883771367445032786618780333097430290175212402170	-10933262683399400787368516072304641312221415294366000115872210042	-851144953962563932663810324990134271291771340108272683094999343224	-66683350899541733751299370965762156115983057851689139063221585351539	-5259836448312578169838014914247627325347737039459760810676925398763432	-417854102661227702820719395141933849791949237078657727935159755342511679	-33443397186964088557586867549407712251012581082415756794624999699644290130
21	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	7835490218469467	3401118501959513538	811587162844211436234	141334245532404267346691	20127165788607277446246429	2491084416534304155866784781	278190007590592008413372848298	28743385120666492080463188157827	2797015037330319756034471605343445	259718986560823311098946316262029501	23242990168925259768859290340710628619	2020360922421658687808470333255453179664	171628009841752327867370628176774487686398	14319384212429767465692205963089339613917288	1178139074358947011981736747565146315245680404	95908375406278102452434429329436666065931466280	7746640432885896437854646230296440822698783567922	622274782245967016521383490947127395318585492644293	49810495347827131354543814847216945001160058998365182	3979777033448662386995853328949351773516461709010109494	317847697349614722301042307473053119051681865165702445425	25406024493750268606670327499470215706118912854272994929270	2034569082207092263515464229746823447129102133873388750190609	163389624257124730943664025810746696309325588616244023584797634	13168548693450025100752438050171280533405976241380016563531801296	1065890290967734028855145543780623869257183674010518059001110109218	86698000012328555138400195683246401198798758153386137808757041349229	7090141707550929806763127904040604006203850125285037332127657874478073	583241293192040872871160824146727724502888313125494652350017899922753835
22	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	-158282832437716143	-75467657098955307711	-19696015926409099704429	-3736745205805409127057197	-577663428383322171233016231	-77356506447492936370034116315	-9318537383632358556846910760206	-1035672918483045296035098972033335	-108125171754356354684208674372962702	-10745600805295033948856502737327872858	-1026910346405331379966676364349355546657	-95118594947211976095185607090034605105944	-8593315750763271170178401883461192139061066	-761072003389079288278806926834765033305760646	-66354014330455345115234732794976307237871239631	-5714529473718785327590761473851603508426996505166	-487544937770977694834611305199801377569774154064620	-41306790251571872356983468333735269208712764671909407	-3482511316144609815699625389625775478257775523795821972	-292676873309945316633551850565600399323183339191919999308	-24556194272106600011837182210340440990964911879304321040384	-2059548470327579539318751559129970275799308402129092238509578	-172864885102603910363379808642245838772423877494047098915384368	-14534047388703330828842630879117931667672023964465697847237489388	-1225117965608558926762786390010158005103835171707724695868110587729	-103609725259775716269871065946643908108644463051850761792426011727996	-8796986288826928659859266842784917650962059751947756456708801219657798
23	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	3355847250405923270	1750123220268810012382	497646026404158256481548	102496764340490354306092688	17144834197736857444380958223	2476716341800609873612634690461	320942117275412488040392296046097	38270845858220582145456398442539040	4276463275761013528284708316977123016	453856096551966778636778149631159084734	46220070591111756529269545554597454857686	4553162033487678158792666933792932869522060	436666262321659012251988308481044867593679203	40982200091873689976166196312462287092157602427	3780076280936486406950397206931609825350380148230	343875229860419296802555575115108917361104692560344	30944401530568026810871010756249607960533633500586164	2761402320041556050747022657326044039287783892047573033	244887456284047001291254565487419551580880211776671630863	21621308500418590027885012354787921985728327388735800992741	1903507904957874119855316632670311326120517612650367405896993	167328905530586792447319979029230146135112692975397006225262403	14704131268641514292352739962944703585133732439695676587984607403	1293012010366069638103109785981481880742601131795687475436804609970	113879898161359624616639689775557724225832810067633860646051694293216
24	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272	-74507835623900358179	-42338322541291168537517	-13070368054617103884531172	-2913025142259259139668320935	-525667446975548857504645500889	-81691007209929275626663777031494	-11358212586330500921858379827939432	-1449709643453764462372072337760448893	-172998758173789243304275305346364877430	-19565973063463278806371327809986973854212	-2119223452421244426298460759910471594607434	-221621889948388765546672230287510317168423017	-22523770967906037436674383680515173786546091839	-2236459174820419862854191802938577425129027837200	-217902869784712157771137411382844754585959664831086	-20908323927443965401633688055101777370867416505986184	-1981752859306022214768854391543409495513480299088613056	-186024675453403579854290975090006955701459392701720130709	-17331419652211577256845882518771211571932720025355853744236	-1605670056367663511659243004818415456913692387347839618277364	-148163280100773090178369874394103049637265071738548421105059686	-13636293322361153285179711129250912148718344735995378099318990270	-1253295811665773993296847364009455311683629582404999258760296995307
25	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272	15955471	1728818291295475233663	1066621862828305446540620	356332962409847714204518519	85679789534277309772150401538	16633578061902992316042145748975	2773656149726745442683756364147176	412795487177749409352006575758380418	56268679519283918118000852473310864230	7155960375253794070050266107439914883150	860800138218086162390398169520003952714171	98979001309130047191811484787296356965190322	10969377824104497514435536864932648205951093749	1179491879616676967068885377772189479423478138639	123714617507922113659745952179033280545731916887546	12714162253681721628523949860929143101355555664739976	1284994555818523571474867455457724261323931968861258323	128118734965191013680117587538286090870565489185469933530	12634775375538150579296495980862099849371725085965473247082	1235220414950539546075675188712731664217142136600577207325240	119945614650916439634919343206475083277251185902615573489700226	11588144250152789917338140845757013715940909991575927024844058226
26	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272	15955471	-41701447	-41844208003064659725961	-27939067109147398924976436	-10070365365395838239750443716	-2605121199849573718148097091061	-542696644398102435172675675697647	-96869543602810161438516847075616441	-15397334426559709302057774109829153470	-2236817518732760227480545666071099131148	-302566308021831877973038820220802549502298	-38639569045559483488514666035845179554652664	-4708547968131905047578466801119488892620272440	-552103597845545302320697137982969744023796767587	-62711778825544254990683622414590663088796389032138	-6938229394383865640777367426397540458851741568305645	-751070586614332350942121831891992384070740290719589517	-79851468947314770621551560421711742695903193199523686321	-8364406066066500275984145328768223491044539481785349201992	-865585350734265543438231801129417697076802625781929964162982	-88697361133054181207433562627095294536698608776447526651348164
27	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272	15955471	-41701447	108242513	1054669876496616632282032	759805316680137741038262940	294656129341615411227002823856	81797102411227640557835295794885	18240914916576103344163775685255144	3477504314293265223737562471051064382	589105346322247032129499264995844131501	91028935745846675632534534309769707700406	13072494983718200955157876961068962553199531	1769273577080569045199661872898522592701510977	228115280087987482781421422837299362730534410288	28256138952146091426708962523833534456511526634392	3385504917192434594985762621230077763294222313950244	394544833950456690562628024442193259382479237503004533	44928770719279271029768371564208713130219211901791125266	5018506475543090820283719529359794309541749694605782654719	551636614160093823066795290625708065497130852981151562427622
28	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272	15955471	-41701447	108242513	-281096538	-27638052887755136727412471	-21423588695209970045188057175	-8915847287996610618129270193455	-2649601747128314978561023212590038	-631095343632133946337467585974390507	-128232051293308485566240723069858572877	-23106590107292518095244338738273991692489	-3790730481054128730586325448218407618878024	-576948961717877650388767955297090078445359623	-82620619604245443093150565514549055016477727409	-11253350958634283757680305569765028802609569329660	-1470384478315818425110384749285717861941791636963418	-185576440849245315763578074178130598429376294843148986	-22750932855981699944500158064940486359568061989894403171	-2721962044132039844982575852512573727116228027421549334456
29	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272	15955471	-41701447	108242513	-281096538	741376494	751924095484032299126167277	625508546085221294213886784955	278685883465188339994360182236862	88461261493809791263582793459070591	22457499958902349986908788015692374556	4853883182746325186386367900115665534854	928625306698630271036974999764623211164484	161463202250767393804226327896140015405055428	26002335219115196316948186322766906704599946733	3933747617617472611270950516078745652706669396168	565195810196824901134784379462396854103830627991663	77792390390581324611167674141973444757954969654585619	10328560719674193218719942639473750261189059662512757893
30	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272	15955471	-41701447	108242513	-281096538	741376494	-1953757726	-21209381414394089296284047894	-18889223370121340986561870896899	-8989391172311616905799238853974020	-3041413667615759743258257939770192468	-821338554167880361303894791124910249068	-188483469665084644145055800745575584975731	-38219135005801569504790795528238975045087859	-7031497714903962896893869167753545070738845574	-1196296053280478194131200690961963081706566034630	-190915046927698802142767836613322311666265341558433	-28895451676619556571724094370364223806953810003498815
31	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272	15955471	-41701447	108242513	-281096538	741376494	-1953757726	5132995403	619472839556517273847039834902	589327738827378242270281876144174	298946225577755265010155628689875957	107594158112599286224839410365750370218	30851026816810202771362382326053338927192	7503905034154313781883439332161224025105677	1610046324532311645360062398653276711585799075	312943719771790280606607253962736525701842017504	56165890409265762120913229064374084882673240792703
32	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272	15955471	-41701447	108242513	-281096538	741376494	-1953757726	5132995403	-13576846797	-18713133662409220815790897216671	-18976404022032414116408902709008961	-10240291315714883737686908837330077299	-3913389406374960539352587294328396732706	-1189352988664691073196895575693310324013148	-306112687764304705261258902333335958775218185	-69390816058780287491366968007313407989240835004
33	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272	15955471	-41701447	108242513	-281096538	741376494	-1953757726	5132995403	-13576846797	36059937650	584014657015982344127455794782354	630035446555935982603712014233091277	361010047668148954694914202284475346143	146233478009752629271567460225759418441699	47029098476256752245385812722180320499432216
34	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272	15955471	-41701447	108242513	-281096538	741376494	-1953757726	5132995403	-13576846797	36059937650	-95814440366	-18810791607745664727193648370928843	-21548391431744177507713705635003851006	-13087774288415289785499912549187396119937
35	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272	15955471	-41701447	108242513	-281096538	741376494	-1953757726	5132995403	-13576846797	36059937650	-95814440366	254878936788	624707869043260054320893683373635704
36	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272	15955471
37	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614	-6125272
38	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778	2415614
39	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251	-956778
40	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899	360251
41	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018	-143899
42	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803	60018
43	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148	-22803
44	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616	9148
45	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730	-3616
46	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602	1730
47	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295	-602
48	 1	1	1	2	1	2	3	11	0	18	-7	71	-102	295
49	 1	1	1	2	1	2	3	11	0	18	-7	71	-102
50	 1	1	1	2	1	2	3	11	0	18	-7	71
51	 1	1	1	2	1	2	3	11	0	18	-7
52	 1	1	1	2	1	2	3	11	0	18
53	 1	1	1	2	1	2	3	11
54	 1	1	1	2	1	2	3	11
55	 1	1	1	2	1	2	3
56	 1	1	1	2	1	2
57	 1	1	1	2	1
58	 1	1	1	2
59	 1	1	1
60	 1	1


==> anc/eMGgn-odd.tsv <==
n\g	 0	1	2	3	4	5	6	7	8	9	10	11	12	13	14	15	16	17	18	19	20	21	22	23	24	25	26	27	28	29	30	31	32	33	34	35	36	37	38	39	40	41	42	43	44	45	46	47	48	49	50	51	52	53	54	55	56	57	58	59	60	61	62	63	64	65	66	67	68	69	70	71	72	73	74	75	76	77	78	79	80	81
0	 X	X	0	0	-1	0	-1	-2	-8	-38	-275	-2225	-20358	-207321	-2320136	-28287416	-373205135	-5297549851	-80501496719	-1303887949148	-22424343321317	-408100641672050	-7835490219426245	-158282832440131757	-3355847250412048542	-74507835623916313650	-1728818291295516935110	-41844208003064767968474	-1054669876496616913378570	-27638052887755137468788965	-751924095484032301079925003	-21209381414394089301417043297	-619472839556517273860616681699	-18713133662409220815826957154321	-584014657015982344127551609222720	-18810791607745664727193903249865631	-624707869043260054320894363647650841	-21371689769664644436559270106340818526	-752524931423870584613115207436679112538	-27250350122626463183773142170623552442886	-1014052878332785547391386914977339300806097	-38750045577052334547391810487398853739729672	-1519528897462741958772073479610332870373874785	-61106568103070578354275151030304980086081755481	-2518488515185367117081008922698802496742399756105	-106318560683778054402162318863211503914635610308177	-4594636102172639104277690477885682731698276985462843	-203157629655978510163201880513987721036061484827337339	-9186130967957664217480844738553780944979913819266259437	-424557823157809556649308484212320834863056415540470792870	-20046665290388561164327541981165073557416368977104781517119	-966614728739832537214591992885624444322881384033711215465511	-47575523312568145399891708917068675690668157955451481298952053	-2389203201503965104791581167149968187606214012879146260452811663	-122374093899302842832325488789226344670219632988960585183129221988	-6390384530659979240300792513132009967899830716130387297881313720306	-340099588131141259615197405078316868842056881908564563061997872364991	-18440525146965066142178438554336596489047437215632753461277760227024416	-1018311382894583739038127878084386216425200114837006943839702197598572736	-57251310504012520821369415473530385666715489207951411033162179523079831147	-3276047609171591647297467741971632357068858902043661050696170263749788910037	-190740143377157370849956577722629313439966377215888819622491726356358135363927	-11296212407594657841745046772834304346863711928958769545777389720779956193976064	-680296845380808474872590758293895657942245541743483014988276199271689372883060037	-41650385930677918636452366275233015591312862796346229422691570212529181867247650868	-2591663192142821614677755332381751395014426304020315040165705570943705359153186559762	-163856903691988412765567835536581480970243367357365279858531875538551991856459452195361	-10523708304431753745193581500070795439444554556984432485611554433281259412924608033904815	-686412716229020861747239366971195446767558154373922179293144294032579017796012013740920599	-45458185510543108430140621622839962901136531829564260219155250759167867827881585147424947650	-3055976377017357519022749327247987778599427463354824598670178138835874885853450978814292182723	-208498435986086201516263802198581518831506847822968754014402009289604310542819738871849599394385	-14433681491331789050387182373742483351229225199990617768612132118934185721147709722140774944069633	-1013636443615037428574265113950498405517565937428121176232991827662199156532581627507954383074294550	-72198793800540799162123629271540595892063593885192896393780830536308621927777552089456428013242624800	-5214763265372228993572766326763102571097042029912056701993176170450535399029271276730076324374321034218	-381867629249283443315695451879524293634815540260570681561133305203234061427826029314849926091750724154802	-28345466491665011588177669515660580087757039041118440218232193894053250182947162750084622290296175319960147	-2132396616232716212161818108720563404540182844436878953882428913723154035778391772568919586007089151364356284	-162550816100893622631822843205500878322160114725569608647253200198097843658792581116522719903133279594599285048	-12553716089919056097681592341472832961707311266761635041826725702343587687684221057495118653837722181640867567871	-982074741509455544554670878086758979769542595453406279079046198744033464221774079652903874893833485615331913368506
1	 X	0	0	-1	-1	-1	1	3	34	278	2285	20921	212777	2376903	28931001	381122658	5402707186	82001500329	1326763156004	22795801288566	414500379805256	7952095946119528	160523205512855903	3401118501957097924	75467657098949182439	1750123220268794056911	42338322541291126836070	1066621862828305338298107	27939067109147398643879898	759805316680137740296886446	21423588695209970043234299449	625508546085221294208753789552	18889223370121340986548294050102	589327738827378242270245816206524	18976404022032414116408806894568595	630035446555935982603711759354154489	21548391431744177507713704954729835869	758562101279608837587720160049116136871	27462644445028261794664829152923568580482	1021730141766110933844582920544824546776943	39035349219780794779912840591246351342033304	1530416396398079397086848871618000249693007651	61532923784654570951137628228572322610305963620	2535610619916542020995005240543719951128538395900	107023278463872787387851590787218864946442961926369	4624345298738557590900491700797797983981336148344683	204439785155184772345269061652308564236499149150539402	9242746059309682073256163453748852894927245748063572072	427114309082233291170194055737821317743484312995271112662	20164659832018787684227150693343222493864746545996455399894	972178694453890895771123454090801170084963416489861558384562	47843450127155889826938196826827152484420478251969282148905454	2402372731933141391859487685875885977377741454832086149734371001	123034585705316455814648577338182916289405847930074636759773217031	6424170417870886786911182145210634959943476494855045604950017707926	341861597985082618501262818493199338864924311647478160801327463676963	18534179308622286706850321590604088463435447790721515269478359155186951	1023382902680431018575292190300707029418198625673944614754872453755473795	57531011243257540537187051687244123585298957799310751251415507008566318637	3291753081396522526334334389427309234728320596351642861643350690070143681113	191637722505951791989653346378987365604257233616884518453042512325813582129968	11348407068242047296376982448524585332630848394380519235016394502388656419486043	683384173144179298361116337310355722176740657505660265150241861204480370673431670	41836088860847840740582127111644593805826119602839385813519004636457244572942104525	2603018900789809537543603384218910157715329307131610705103026462657555922667883844811	164562657422758887896017779020557284310596276856964442842100977758877493484572512838509	10568276316729678259103134935993866513830792914753279531064212365369656857979579293671108	689271726372749919269288885411008943506744761289715728327578284744165461746219934381055196	45644447844784106432115382357570855846193323248230994644140988050278521493227279676294911622	3068297465375523033696956628452254496776544099025864076815741422339100751864804208474328703990	209325784750109944399015792689122954827309134572704532838988501617223540708943919010766760292763	14490064396951525810415799032860546741542827500614081346708389237306035838802290077165807713996952	1017535254079291702608402321019256018395283029632020012320905127203381204662796437680104861730775466	72472290362435976222691757428044036871370094025405017802220150069281602749539846178296636439730107726	5234222175011670812646605779704854581103804267755650934956379390658172907415532965602852790184535436061	383271561903774602398885528526852006812212120419478974804052975715252665896500451571349837960577909294640	28448162086046716138872369125072031744730260336159740234970372156610334303462355704828631684821875612273298	2140011337197507244703632284892708343599429375863875789620668516163412187337626795777522288947512579322136351	163123050377819132849047150153722819064437586644201501880854395395162756306111717913382346880134249623532599635	12597290806712448070022998952642319314169081520457252119013987423931606953784932020120627080774952045534022014401	985436459250224323013093899272555848660171285677129938645533189628637028553890912156338903973019701236882817013538
2	 X	-1	0	-3	-3	-5	-7	-45	-273	-2143	-19613	-200392	-2248888	-27482456	-363297027	-5165644281	-78612518684	-1274935042354	-21951479726858	-399903042368107	-7685151920816629	-155374990968147049	-3296689468960857009	-73245047132265319030	-1700597862588507631777	-41185287170612772068620	-1038624994071539732250287	-27231295019477075794427498	-741205160380146697914167380	-20916187583895206443159747419	-611159753066127041634614338850	-18469110212851148088407145013023	-576607412062616354660310139583051	-18578536747815247318087113465135147	-617193149096963101311281504149449055	-21121029961144697396365353894108207385	-743913224786864565828691559312650862813	-26945870932168238325977843062121891930482	-1002983027750231446476012436795750600242798	-38336510366791570895005058834469277444121881	-1503666891879564287097590261385127299132059353	-60482283043978603380209587446126108118285331533	-2493293985282539498240926968934272573505469118727	-105276576647211782184627198434497159006229423871211	-4550500083430218358011243330104903619007863834008231	-201243989788705575509963438722064786855955560147831743	-9101245962533543809860833323364771742798426694758918918	-420707612027992097159869168041232720855782634285780180803	-19868177040710413210575278181963576244733882474762288514279	-958161862527741669226769846245827848979866844363736384435417	-47166758165605993746154748729383609479516291461380797057736581	-2369027279795941092867851063281510920767819873992183202440060373	-121358069364270257560024411120816346376225142395207101880536432525	-6338203225156577651372258970342025090010491140505157934820857009955	-337367461148041286618695854553097234415279635026924926900522176044800	-18294743277026444816625753596031327975459797917192406222529605462298308	-1010386912631558297968445823395466394577276531697617605005207364124477974	-56812624266140599253985219859349415249982970672504700831005382048271788180	-3251323932499673558759114560062391836958995722056442871715198611220808459052	-189322031175494323993988123695658561738923356401245026091651679157815947344159	-11213453533247853032586195103172816997032527257688801077232155058479666480826692	-675384403354439580234124966346746311946116160519113833848800767257433154303349898	-41353878291371058757092846716843959472609369561698499420461015239524766033379120769	-2573469925706942770840545440483945804142135952779650393585710512056510002759231639532	-162722398648642705459295966736847536558634216402203954152559491161357731447779689151045	-10451827748298468087387879286514328880222833800688160236524570726522984707411660145204225	-681786590189282247252399049646285467050786812930987018278197611819911206789424117548569059	-45155828770109419513096180368289005247894206533946663858398810283966945389813019086884867816	-3035912432313566351841993548405487409541524065884197304033565553791228597794506241315864832819	-207146958488774154302546358871894959449249435309932107818466521288835388548187983030318897349791	-14341296502940022417933894027570479822844249477268268044842107291649640528207581939803072566180215	-1007228758868605137736533903358236919466986946906449385612384328704088019322212824868657856811756956	-71747958711432354163153319039134207539363675156878922570801379404865776579361036161224631086392088619	-5182592352342167615301985139974289839634488467462234998511921892455956634944029557940123522671890355096	-379539790653157458699241430770154430959281062841064476923070746178004770056011560313453333783339594763525	-28174699791654200946422346536459186384459740422757529891079871115067463855375889823994766760181832752927861	-2119698665458883966285221050596622868856029780136554374096727750970247435050619626639023956773248767430394486	-161593918051219348635296746154739271663087586524254895422774476528137761664848708924998174801192926267715132106	-12480648834633382066802903754428899604391140365100873234664400789551819712905564288666292834565581551789305898879	-976422372332085159046442300370895502256843834203788967326503572672896415300429670739837678581891047197401084179357
3	 1	-2	0	-8	-7	-9	20	172	1688	16279	170051	1936739	23951510	319853318	4588016129	70357781448	1148752077457	19896948720962	364403151751878	7036355565425355	142870351355146445	3043201430051782157	67853427615503185598	1580536444575511712134	38391843515435224233689	970840428130334302652816	25518748953914568010811340	696227502303795830545863960	19689970409147150479629823066	576504293751273561629473493406	17455040976481429058975911062531	545920764720789806795312819731642	17619259625183121803977780636081601	586246892524861873307831760439139093	20091769989326750558467991924426290964	708651537787135038845200634725737951532	25702580149925187646345601987935612504472	957902899407426203635375481476081944100869	36656892540609945191968773482042965883634103	1439407556019438593146082917356011335717347567	57959580628447948874484682389490737257319168973	2391735006020423277201944230732974982384980514138	101086466790722852461536462223477997772259450794101	4373435243836434720059488255793331778237090080482381	193584566830989361048530666706436138954885546496444921	8762257727638834878722246794046213375913950483569435375	405365807381034323077862623122934475108841137090838522988	19158501905772845414107161087413768010798136922319852372818	924624325308363768014255505126015540330487935235027703458860	45548317474096849760277728869165272077400623986174528921387432	2289306778330162657275763311346320802695647181483627314267996461	117351506890482088640416091866563357021293313508840020095591191417	6132836264049590003676283143522386145100768797194086476677948997119	326635459595006914974028702602299314074242883350149746389774706179754	17723181259948973424879516973486324961676526063428082739555414690817791	979375226630979771499868008056255929564602879550872489612671736873783828	55098985538853311414888607914980978599883568219938606055673253146918709310	3154918211599634394939018815157303686866617074884515273021600912245238995396	183802035019524632621437033645770374947545272781043950559617016674168361082926	10891869331195646078398265812955481001624716541143790943593049226040404501794770	656327925487210048508519362310985515619152955811008698482139416472561555966533630	40205568998059747313543627125119858833059241600621494509034649980920027956976261871	2503126449530843247958660128897290213318941596813471947201732182650569024062217571699	158342926872045331400708951362525925430944655583070913290166969063189457458651231168639	10174788984217319516772523899247907091433177750703885989056622918331624879840961574180925	663984470720486239767080899056413267996382231987122534494500802964120029734291111426510206	43994085806864399583385033071245517819924162950538577043893308919415275592409537913273410747	2958936746753324773130049234002781312366839015904762479223795064828524450903929360918988637005	201969658660336901727150037568131661293183420769684915628930177251749875013651310874235508898991	13987899156660824221165586792666196286217885354388195193044926174735893876587546563448348567012659	982752770415879755259701013619135654383712627408480034495644165821210167761981644057815527693849591	70028294600848441409806052899274484204558598224097013860764944625366767063828004004617521004705536263	5060050215006108895208271029251923407360225470701548102499154084287779453738679258581286509710590518234	370684961949534096208772971253908464196268559353313501759376263721522650354762251937448867263659558503573	27525998782849311211456254435797509872595711866405044070541018322195529992483754782687732656369884854896974	2071526325867983267442209152326136498263117574342200115181769310159766712033180133909474291303208383816345514	157968476666660998323612968683555573658367009263810685582647578838141535647337410005657340417619219275786955659	12204172906641043795697438270534045030997949485397562816586858204227533150931565362057027603942534518807095998800	955061826218628624942852869127656446056884834394667823821389834776703335692844185514341436916962303738697101439812
4	 1	-4	-1	-24	-27	-66	-184	-1365	-12037	-127665	-1490508	-18852012	-256652061	-3742511887	-58210549274	-962207285899	-16847234973003	-311517999387550	-6066730614616060	-124128640850739240	-2662299467668289595	-59732887110642044709	-1399324981924244451725	-34167521228891675946686	-868154411449316551936768	-22920247348865635135820379	-627880121540388106983402195	-17824076404306337859444175086	-523703397355372936400954532351	-15908193784902801742687129070111	-499060632727672193359178300700579	-16152901731590381782340251524689178	-538897276259098459193492877589460606	-18515541486338874562571869528159419777	-654606153740074144635924984263970092586	-23795506598121689936818931285782819317757	-888704072241857642225517190737396890281341	-34076865551192802996617043193315799780160366	-1340635746626344929230300058261336933686266050	-54079596353347772582608071913928181461130356500	-2235443704941938562310638807000491902108971981768	-94634666907878510131071936647109255467529174194095	-4100654154927591777796284042584557277252740435829410	-181778838763246874924319019357595379285716709129158362	-8239518245745520456472401209855482537934748051728537084	-381697294014283486588287318857052310432278996918096020240	-18063188122809278699824749088264316621781210835826038591482	-872841498050900256701580773037525565401881278027698160819788	-43048439733376159892417044376063776433506931889532909872606491	-2166123523698850478334038327269649844924011039380948173488370597	-111158436667879421950395751158243724496233414172942354730760192033	-5815287595434021212512133181768872293411533916446400278855255334436	-310035780677036493022896669735664649727909396070057577389507553918632	-16838848843489361086568438309724466528122785308397465943739096163235209	-931379218713186148714986120278188773606423262653902825307688636900376626	-52446083512889897312388946389189649120012821387019517396347327392003653637	-3005631241553339259453237771084879776967162494396865652425541100041406091622	-175251953549881374661274567784131835798446342614718208031092530365572049893553	-10393634542911323193437392651131566386596496931942447504945616319448952978419710	-626796421468453368581047062392148876554075816555974657111083293802217387598784724	-38425645456821084811053640840062392603407727266764885569943229180797868351704781815	-2394067330174921584655655354445025329909768571224897355127825079306552009089338189151	-151551642178987875389553932045313486186916934994568765424211509921347989759773965118407	-9745094949926473868295925332097279696023634549310991663467772789092296486006971698088965	-636367516669239832881874116488224062732708003643841948647479127252101546576279623753316579	-42191498682404593514859979277266226680840382251969174441395911763239327755046864238425830069	-2839477728164915459110955685056411464557988872902494693037295328382608927647168569804690317672	-193933564577556048984476376667844014369402230159091637006135032401140693603030149133868053212749	-13439270374779374472698524819413697132892054751870571821480452381129276313228294711545076464068620	-944749010645396001757866955930791023525083390788293338361240003308331035958727041642524978145806169	-67357758189087180726493590744235713347295398899651626420886789503875774794225241572221736715205779130	-4869720533877283587443612004064459156831660435607140789653612319018562403613538317661431168104220906486	-356929816978303696140389090014716442699716425723021671088474632011113238870285901158770389749231922991641	-26518159310006240129217424577984441768252449120810929354102569679814724165853772743720576516547694624612755	-1996674180957083537883143010003543498649762999886411097296185821957045307671452481277920425630368284851382345	-152334368982743990897976713204399752023870644731849968065150202716658674735191013228809630007107219467963982527	-11774460954919940640218774678586323034646125146076759105231448291792216589324875492131540621709599599086076773771	-921858124746497298145526735398470040647885870666311799358752567515071887627456256962737057534568615412088776002313
5	 1	-8	-5	-71	-81	-137	340	6153	80002	995425	13116807	184480617	2763639336	43978648346	741376466973	13204163823008	247836702743674	4890846314153830	101255481940391894	2194770773406343909	49713995953429898165	1174702102670385488860	28908804740338989216485	739823402898832977708583	19661108038633222930015072	541872000685072080992434421	15468843710968518014975480095	456865819107707473292932498066	13944956780705481437413333724081	439439969403656410564081885626386	14282947750627177872306241896310936	478385298253176508114528534242477493	16497081457792543799275266959649546152	585266292760093437372221042538709051461	21344372713524711609813970343142503153355	799613970719687750484734223445610256129604	30749920660709277750347402772893943369852751	1213077734658859290119438512518278809451101229	49061676684241742471254099766178930100129880870	2033041243800768893369225614406950643512056537752	86268631463282909137999779630726172191267220591734	3746507119902879421885015914022805112227992004422586	166433824303904004355087678140266283080568046822669699	7559310787642655972940800209181911430093114134787961671	350866365498056091675940865582350636247961040571902605811	16634974586138813789579632684088145356847982877257580430533	805254978991847056083817671171473567033513587252746089656425	39782600543599011904411452797136272012259393133854734765217320	2005054323687290291322080428542796140768984319103405907877553073	103053758867560164113037887731287333231979820329626138843395073708	5399382695782840621522269658578549003660755560986908979792887933571	288277560868532541556466180771609400680446981356014985830907644503479	15678827723931752309405491342833965998837422665827750866282219169541501	868374998592016938509037430271372749043112357420364182877475834747019709	48961201385362070617429666955587454384404503163381369277471918273185180600	2809394659843797127577240627377936168889843496114719009713799890839759296451	164005672626013953216712711052735329723028616705004986706490997069868029272426	9737876978352169682997992429530650748435265620409187215087373878484321188449358	587904812682943201545267087160102445766397916417146454820958848618038135075483440	36080208582964042394880784094265152964059871994690879567577992557940248117737222887	2250277598037416477837394242792833225182518837299755827339255285036681826170975726865	142592773716160330758441836045388117739567396480194846398383084489173396400077118898411	9177957761562942008369906936016244174715123466443568496390922989487100801913709446286173	599898439897779831386194564348396029149287984475205552303996366490362086851714957475973033	39809955806169012364429748535974013536327135564130425144923287588354473790506302887624751220	2681575770536808461956655402289402069315622526092688478246681875169087852689724134066083526786	183306493016915695149021666245442840503987007844421961038988775196631265012297319543065940995539	12713430075563117537992154720632108190282831148853663921800430954234738691072310807122050591790195	894447955267447156905130756891475011363074162205524395544352901014695034217204315864653430090133519	63821601648737102054641854451097488040584701498951416728380334188223970174176978921049974595024009876	4617595141942623575172847922957816633736246496093334409182981465179477619435983603870719949454592264295	338701473839690873204638820493282698585358707893451794328086708818027373460540806157526565246912223891150	25182054806202305436348511636019698918097857370485977821222971475124332036122381602761262391122766694492317	1897404725198054737550906168305195829947232031029679196227306253101871860850984215904527073282775506550535257	144859659120178036401875284311829671574415130520401743255316173891238781647233769012077875060303468558396893677	11204165258182610821617748767044273425116744550578053943092394130497886276481344698594151160945471886298964427929	877776412121878260505818103852877491981876820076555260987288536336384050987303873007384320536232052565551423559264
6	 1	-16	-20	-228	-364	-1185	-5356	-47862	-568014	-7861828	-116165156	-1813530770	-29874933861	-518619204966	-9472411835803	-181722535741894	-3655479757627204	-76970847681684678	-1693694383741701278	-38884851213630944207	-930046784413457997181	-23141112793769586761759	-598175299172658773731998	-16042785069187532421342167	-445873298912843802523174066	-12827036963330903357465847630	-381552954871071474893152999430	-11723389078584741263853457501069	-371707960966592269639916578004487	-12150770909340735677897716707139336	-409150437019534589958186401681632911	-14180217043612575805623301366103623612	-505434691442128362000019088479453248158	-18514334327584913573201689532754736136670	-696476400736810282782740260634162797407343	-26888653085755484524150587138811079693733734	-1064679440511464837702006909144069978691903677	-43210724696951732991806060290267158238571820260	-1796531334657941202404607771646814614076162855284	-76472899860480482096229180641011913337778061499949	-3331036056827114340939090604777148397736423278911045	-148398499339484885846306496992588700083625486112958161	-6758444696813160495419961503303618117754273497213652985	-314505693768741480938192379735255796820188369050235644749	-14947906930517187653957634891289194973104712720498367857593	-725296794401089825136881636378783002683717480988319104678116	-35913299430599892456728412263619048991032682258446530389493994	-1813955367809601618132735579094068110247477214561604933572744708	-93425128978159010460748940497443551677009647385881904597116653921	-4904636950733259386430362256180558023345971416731980872893102279087	-262362725871417223906186695084893990898045854225555082176456597851235	-14295557279474799162834957549371252006084202164211157014756719134523113	-793159523142366558482539970782176807466072341374295438817725969983327887	-44796312914905646033091327723635153265847354788974747924535067292724529789	-2574617767369889303037814225042676809045171341679581691695722409636085173191	-150536908929782254296597020269508802272573213930813391130072232334001724260187	-8951755334266631311008579555061727531897912511149597959545543739275681541252981	-541237259934274652364969473338556095657630864629325693542456562911162835576046675	-33263244286753429666029945905138437259615513337217375312798823701386979693572992236	-2077427169618947080073450070276987084026364159253441963427100453680033560263451353949	-131814035562017290074184501557353972530696591307791320823793844868200764942904261266997	-8495048704891711513219807600356558091178379343750744585549440606449202536552672647567572	-555949551580894080838624507189652811299735978027160776204406016172481303917351745885880365	-36937728214791854374428059165453649897533677096638660827909439786267489310616873521898678244	-2490996905953046982815449656266076357975581904295013080143264619081346492414030783116647091725	-170470852651682131753072927038804380575050756293477116315590825983937500845382672524138085245750	-11836122016214100289097897681390193889566802690984164467649884342477770327354038338913516305669928	-833608395123623457383366856450910607499524179769636191423639131114124349946137808078322063973097761	-59541741297346726580717390007133987901989470723989418799116212002927643439033233162570406931566855861	-4312246880881789592253166256706148117848630703717996266485685406625268451305716093289101761693962060316	-316611318655533782245355601745367385787172011008853945210552052272010523802209162017202261335944606437260	-23561898177349863282683233835560318623311732635775983180706879902270189832802886142695164716356911635466495	-1776959432168930468256499603649725557438637063515109054965840151957963281781354484560195216041264447744718037	-135785235162879761506951488903097885817881446267211715654818473042485921295208501262647510999263135825587043670	-10511427983424721225099615045253341104964349945031829065875605058124156015312784303520848736113345985104025219072	-824201171514474616617004342833541542737515274439946009943855688873551771435349168508855542535607688902077681490727
7	 1	-32	-70	-743	-1394	-3536	3081	210751	3814347	61973273	1031439540	17884871032	323964695082	6133629643939	121350548859090	2507103984854102	54038548064116595	1213869451273591933	28384775846429348064	690149149052036944771	17427923999756665550775	456566964850606923995195	12394941814509457704253428	348343275746794974247155965	10124021855890368313418619289	303990300139682634529147151151	9421590249020097866792362257059	301135197528473179282404742970591	9917546094624235162049413682231998	336280596885197294557047888456255880	11730590348092173631269123126376074611	420667868027840874208955838325684461031	15497287592214613945848639735542175860614	586108661216768832970606559403068610246987	22742011738302667408528662388134383100963693	904778697613601754120242921255615071940885516	36886259397280196852196337589885773133088769158	1540112849310919091487743046709602533380011326074	65822345264772554493430821603531184492275246626876	2878087157866685669719717541705327652004920914221545	128685723398884413351020717266432847114669274545156330	5880947871434238790237129443512232933244535228519501173	274572910238143360336042484985783270678476606069727948356	13090975618038637444044373856277503301266319155901892346019	637100844054918216720687583184440518213626397001471995845420	31636684106707855922289697421731679267138268491878308157705513	1602328857738792984807921993034756673442114410179759587003553089	82742334355060524776841924427905723637830552860701901615559230325	4354744446585188311769129339944465670484160564226372745061649203358	233509907010484244851283402814431428485716870214144915460189630707476	12752928102952753898493706284393262587004978207750930426735977533213902	709146121408611453292500858392620324724067362269172095761833507449960007	40137175512149787308617818991158310285813375510337871812139772904057761914	2311594852742046259961460954631446199054756645520936827206778501420416507445	135426412497478515235422019084495682210204489612115964480583795527098025228382	8068611498901005025747147995964987602752106832964358335581520434476807594866912	488741225580234270354682694141807390561142775576294015119667959629056977227335725	30090443714223726916725204867390935651931057767600782413393507862874778427341586377	1882504186755323360899698985338840500974787652083455717581806139927015609794966647311	119644505603410523402040856755203020331947945065422903213924948025220639149374734487898	7723141543968215746548024338140270322040637191913088019902667046496136886584796170737137	506218200998787177590937263127206574177121161368130010909712164647091091257469220490266364	33684114488135044574488593189467732730959451357201522110512834048512988538834450741846935819	2274888328894515023734870174706549615376275551144014611037857716016628705716648455463158764239	155901140887233942937288201207224014397273595739098358687670921154168299654899259230658995837945	10839321273500236367464473749799676151913898115482124546500314708606588019127452177301335787301274	764416953924830219228746194721832560665830991640289333537874126910083974447609281858131809422902850	54669892346055063728295002621356332036798387209714838149645378656498516807158591235472792108203490166	3964353687134923275494524352755193726927076557262216128508767362492973588632567363931792885592633823084	291421538684265304298803684075986753860973022538281237416141852088356524452648821075479950383141729220325	21712854927865680958108113965956302843134534259902587665073567421130204577589044816916671117389777200392611	1639386136537134339024770623467026306274591638502679665390968877364453033960709777570302750894634516846938687	125412152989704522488322516763732867293294314451550582775560074920828588866319690281386066215705846034024841348	9718940602370636990145020961139828743939858846365459981133546816425735552494783240667204269715932479962311253983	762865382674418032723877126935316617826257267183532134100303176465056753172264782236618497480355895876507604340900
8	 1	-64	-231	-2544	-6716	-28509	-166300	-1760727	-27489461	-492911760	-9192017939	-176889490311	-3522179211953	-72716235121417	-1558108744522221	-34661204279620486	-800400716947648764	-19178005213011497996	-476504948597098551490	-12268379639055724287205	-327056390146975390375296	-9020261123151608061535482	-257167868324698042658690130	-7572797614564144655764549470	-230135667326088596704849382516	-7211955115431414251135694815659	-232876989473585427461691174581373	-7742444028197504917265629546848796	-264845140597998171038804014794423514	-9314599402495542404695346609101882620	-336590380347926723248271645902216893467	-12488860857089459478360492038424497788404	-475506793439775010731076334805490261203073	-18567059471880691721100193736313062813290030	-743073820817130402142778482275212873809146037	-30463720648212020610088460779591245777687798360	-1278689743144110429628589035321034598202813134988	-54923315279077382485573379892494808783941895841090	-2412927438988515637976516288647066174186293631690895	-108373356206409749955464880296202152505876871706876100	-4973866059293382376983945571154752598106334043870785748	-233167977806924774183935363757963188780798914943753056736	-11159994465991872756802212840609343588672323376894285436652	-545133660275848504493173065729101472939613735436898372793079	-27165395613262839451067793153750521056547342764295640702147397	-1380508922908814628620642527737092752233472349526208117775610168	-71517851418650486155170502248502820872453639028538079922876013949	-3775627674237322794113742788517372202631107281068976034522565351432	-203056064287730064337560537619490200777405973145257995245372957357721	-11121221677499044157387827501384045011709121241899172006996073464228660	-620099159851201383791903024155785218659823268564402229094474773325399377	-35189153211931789190491251014194183159008904402563174379884305680524778812	-2031733575504830244813779448500021088940527056401281292340156109941750000353	-119319200678863673689007291256535251348469294885757992115356757782066890718951	-7125557659845447036724328661590476080122533021061053049185845128436670240379036	-432588930839710170093299916804548098843285201415027989486786954667375762135255469	-26691110310741883668949136468750749243783896096690862518586097509784124018565863548	-1673334199742190034173394638727077393877397605025867911540368772877185703125070362798	-106565579775252646638305005936100482934561623729116311928087160908469885990673784724053	-6892328920540973066929191064718690357127479025234432635394712795314883244736886314551478	-452615471642578346610892288228389197750805034906859635504076708940325306286784709859137624	-30172383903084025432194778417541164422385759371090556875362314261195933969662377121804950742	-2041323940555131310350778605670528032021541834146013273118212307846183664827703709011321843839	-140134223825421681850854818108176936351161320922762298090993461505395296388545111370879428183300	-9759260987798086495206304624555860277442346513874836761004933211977085744275413842855949700065252	-689355105225765579168352839921343090762532670565986997798887690149492734585550452601174358583441966	-49378474104751558639149846537928956446462537190389508356620282304061655023224033946341534491407665625	-3586067516208477938045071966519766103324123101169406738215487665589336529309609382914999548069492255691	-264000702950994656433684951809289831429713682529796208561524576823440048740357166295223571353066160724718	-19697872288264609544379552330375013878313206784165527067791302524345030711223653089906285171204239389251991	-1489309516453668196004091972710072572876746162767700705469716147612089710572902769292294422244074229471469202	-114084793957415804697805302425601702170062686481025554499432350669522955720376228820024887169281964056405752601	-8852691165160313702094368117478297416593627956055939208762043339814780953119583916193715329493683099395158260450	-695756093856115685945445856312488225938525924548413497368479360768953069323244943164478930199571575344047948202499
9	 1	-128	-735	-8891	-29974	-118323	-144896	6985727	182953976	3900012883	82036476701	1753117172760	38373352466184	863800415040103	20043614797609877	480053974642219507	11875180477033494777	303472652853099263710	8011099967751873826654	218391115120736312418052	6145631402011780235828485	178429478892045162313939412	5341832473153765022856115220	164807675636395257039369913863	5236727312265634803205921784519	171264163555468125330824350029833	5761373407990087090098765257982168	199237142690616882507918684774087546	7078408597806383417715331775252759651	258204608197675541946952316439580191819	9665044879902262943478764552167209224009	371031487800792876216452398428616994128384	14599817368816759293143380719528708456407091	588550859161807380521313870103384483024370081	24293946022974896847019958650529312838758565110	1026300469052071639460795323899230955272920197616	44351214463509157988111473223688020643201986582439	1959702706023269666128252009533428192593120737930535	88498224267209832966307964061430560199537684832922553	4082735378591060860272975613764929331930673703645564287	192335403619478252592995931015244109751714007437875851943	9248764697689388899142069209577462073060473581004639455123	453790934484572606035651358306910547170223592451893253215731	22709745466683953298741528039871295602628779329593127365719608	1158764864173124904632650571369474156248508664427483386326293487	60263234360220849568575913623179350661719823006174916765950340299	3193273400711022959744180040796864668158559947136750306857608799433	172346950287438423432338468107871452887553890273627899041398500126358	9471457643780202493667775637840748518182342732999598669209402454097787	529836718738586113034220430751796652620962059881759205110047394252234681	30161282907253494342323400429222626674881949458378646928998198788655177388	1746685246514024008899346384189299986248721582336025334186694367702063373063	102876222144533488170337343339279606684629712065084445579580891226203876311020	6160741941380797655204229936298403171023530320955210948581770662171118996408147	375019956122042207221404587113246166492122778871152122034605817239063286544401997	23198942891865618474586658063246611106564084704344603435443396078969365892124127128	1458031284005237074194681176469087114249226720719946741020934587089410310454551198808	93077739348083058596322910345655951104064997367415868928343248928234692872867233111735	6033977191368110166150657580009944501806023611503825690961846769005593629991775135066101	397138286022676115259391455400222434640580224678351773009184385933429997416550725769610390	26531651192317912880917408246092733707206081135484777379197040045022693686802292582676385060	1798780062326792842205192532218722051303332160674018525995748834702225781448766154622967565470	123734984478883090686860660795270161598479634728602701650792029167830125285319423997186665098796	8634147401063822680110397409745510404640485216642387603462318309919622648828363710378806120680340	611044909554755042971360040611867710073690171666653448079936497854701668095220810520024565182641789	43850041732931852247335953599336381168356894858815087879006421770709946931203906012313964567968484583	3190279806819133495234913667444586047110647257344627196662330097210302131296421072478936487794133050281	235271977374246831840056362568579553519890841403232645614808115801522400831252496145707266167033210532951	17583976785115371179491702416187954087036511178710382788915283182530656337759221140505437004692601734533669	1331662694344787184451947285326430945007641518853123419790334065774256861106644046163586106617058522796792346	102171140461564944367186708224567616344172316258144246882043040905497375308378855071370974409653468919870309972	7940495110405701713512086133027054200033943801741962311159276426900769374701368990383025877453395653234879962478	625003523760126738680524489360449436445280457445584022914436615751943296746946555399253411638256468025470437172840
10	 1	-256	-2290	-32028	-148035	-837525	-5638835	-67361954	-1348453174	-31209047062	-734075654766	-17406965504532	-418794005602232	-10278262364451860	-258255279255075504	-6658855822229673534	-176442519274472254948	-4808761186021440321973	-134859786011117390111037	-3892401465641911133502929	-115615513473082215570623702	-3533395825286172239551500050	-111074947556210433192094467250	-3590265362701697394889254367399	-119272776205072403043136097755624	-4070653435160807012443993129368734	-142655932840257219419866690127481140	-5131075979574193682781895633080052556	-189324985668591860798394428964636359414	-7162694021237270721783465244284245626128	-277717746589679235700193123846577254363887	-11030171173037375667134953650680259337217703	-448547595115552097044638775553682244843032877	-18667363628661874090630300580027747656246459119	-794713821382114614880251636599831073653948159426	-34594090141949533608482391370648102956341968824740	-1539116577220018176164571715820856299010686492980832	-69958385722967966505554217538301846597588957071425221	-3247371932791210417702148267796760355916092092351975303	-153878764528783363244392460083730034692404688482336013293	-7440723825445645817946489806762427507778233561154791977489	-367013354455604096445179336174646313255251092381041156718752	-18459668245218822770142557608064481307811082688705934084095107	-946435651400676680682224057980668163506853060120443256757057018	-49446760063446911350407535358381346517468963842619505988278240804	-2631618389344170586018371180125389365038716916778814500720016605600	-142629493289919453218604265153652516841458683804824269554126018684077	-7869810309488510662565240877939439429761671551072267283587747415185244	-441935410103941286029272706711405372899685539506366923809075620806866756	-25250378304993546931609822975971197354674446612937668199760835661360580309	-1467473134136328118951617319112856310693460764431805164857825939186879875388	-86725696021550902642668570850489074354367288173048274661979137974513524681931	-5210583971312379968578809627289785616502388345345649365378007113715792070515310	-318181463278639076218245474632316347697353747850953865974682427187144612728576454	-19742642999845534325541022039531759639721344127426434378083455247546647271404678491	-1244436602005732160515488532363723151979407776934212523733625131521205193129908267223	-79666436102440020303228358315761232547760401215843881090089446134037448802649166257144	-5178619741955133553774911863213545737514652278399069241939545256693665753165890361419883	-341737226355994138783761798150941554029627925110359794276613500873693065640006186734712294	-22888452343810987032833583338844385365423614835142360004926149950807645631387033188419360593	-1555590188931106058099490327424420254056416171259990583206963054380790590175644605357209766700	-107260491883442542067891581526275480422448594692055494533753229705040113248534299757241102510158	-7501769706152746439840025665690085940603252576565678148972661497676928559056562048891423134976238	-532087205500427228779983800165774363738768112859611411970456456211825163595358124987556159143340137	-38266171539428187218125405481336805008425454319719402231730959826783812050242893547531273021922534691	-2789846979116682398849557561731563590131387365664038233431716041438391818832526024453597789043636999826	-206158386628323771415775964939620450331663780765434037301302207221634999568071679264997113899584123087682	-15438351257922589113382427724941250760502322191908914299584596373621319722711521020934017040868385884877058	-1171402187738811381980646479382934662287137432679576444058895315413183223861195114304411146570860074062178533	-90041780723319996402567432248843384134235015596220348187287616099775555834377790167173625742306613519524128255	-7010428008143030900668537763428206720022146000208661488254055682429164378866693696181271848348947177060932319200	-552762510900997094232884507439969778479959708870896794560246698568128383849575515190058494286134188745450895178169
11	 1	-512	-7040	-117503	-708621	-4206038	-13846788	214832720	8779760089	246950368646	6570395572771	173062999941742	4576981658223594	122469868554763731	3332041909873015330	92486270535427280320	2624895082553317046075	76290230574229365996927	2272850954020317017344352	69450414735976853331519601	2177295064482354793252052369	70040208789028343874820939649	2311800245400037852792471752584	78282365362080882943424298626535	2718892220059551300466553756240228	96830716749224397419562120247069203	3534989832218884635929445575730340969	132240728591931448482493295973750567055	5067385738013105688503768370909563248810	198828445745309978645568033094914375724384	7985092005884389345791100328989665961665828	328108808539840590646229610169259491688697571	13788662969191809445527046234690851520318945992	592411588206095849526043206237440937097148101373	26010861637142125566256201031989785964383122737019	1166677626215134240554394096497936590792938779061137	53437969770678705928495599640497784144647459630408357	2498579590334043929749672010715239695688437741291306773	119213435339574486468839626424365114316626212442388314673	5802219714244935499424688644066804114016960065355602901252	287973090958570050586472532967091081067677023956124480586289	14569811000207603377880265557680085392864417044558634603507038	751206597963242746674571161249378969217355707057590296259050073	39457648283263321247394486280360236727783431567357671431400065224	2110745243670578421105477293264240670860293094452421026774005354623	114959090941819118890894015777687764129384405330535820806460555203999	6372755611330003990474508473826365369963197799393125315532318456067822	359471640473317831410552755086097362591887494889465723729897275360419798	20626984991838313644529253514579819091688422899695640476503431115061755210	1203716444406418260336748154278470866136696765042618787917660560033629687586	71419480604644100931431510478937006156187296506339740869916707370225201037006	4307279264955488449168332304466294789806078822938570302109910379410562465959746	263983018823101082910739506354324321471598172339377742573394787850766222105649416	16437327850599919776641054307355227202682049264328859202552696147255740095530251694	1039602094628612337427452611375381540751709170282803503607531687134949867286241503021	66770543286592939068915916478537337578480257621842261208287352168914661335052491684126	4353998274570127114439149519761965367760858937341655463260665853044787866948468455802823	288193007769293470857673605080846782200490085369878600302659555786024696111756561827104609	19358833095373439167467382938625940100912832901503127290958756681990853207109815099221782825	1319430508909180999294018546365742348016189760954315938513864033384124334099497897463895013998	91226039032171079866880141026532250919909750056505740273684856453826575573302724980130223797641	6397224710424857174229676225088890140963840874902844498708774058873204759538781136301888866906285	454906930003856557659732229804250226152195312053948777723367105967997420414390609558856672585693235	32796793296013241255719226516591881878569738019111898230111871964792221424798523840824991437013869971	2396844206896906278133936170995910054863395475226585558821981366387532794376702516931877072993781904463	177529877782273348722479683871349753322322309720202903618599926338568569020854863432184287333646860542466	13324527380408951630962297915150344289177088824066251619613625342448308640296457037200111135363768107270278	1013230294325915500446281858304370244862220743162272326257872760932085551387994720628481870736729933900870854	78049392762625101783622291626460132313410580076390022274791642421998329959948201774382600659454596813801206168	6089289126460970492777900533667412248687987988997307390144877698113201226990659717118104500393490673795453869295	481095931736315431978679935419378147928431769125343748619387780806491586912677650557729123261235685943672405390392
12	 1	-1024	-21461	-439464	-3528385	-27300597	-211328036	-2704794269	-66861595436	-1987593802313	-58954684135062	-1722753192463737	-50080069383426833	-1460978052227509462	-43039780790965422858	-1286003438521337004005	-39092506875372726855585	-1211605425111471264064003	-38344106792561719652107584	-1240376142658340058183582463	-41041380974211036240139846100	-1389595880209286000954119344017	-48156328301545670126919539100253	-1708259082068515908453831862018818	-62026786658140754582646757707413191	-2305067942783759558839120367411909943	-87658440895872259245933473820473542455	-3410481270111147858397259323680464948183	-135719035634646605373369982952712510758495	-5522671556681050043132297617783135558633878	-229727650113340386271343995341577926844032447	-9765616983119828820638385831557237546603199375	-424103292482416547296852173500334641814699248552	-18810062433343176781806750364543437486682799161840	-851756878179400391675619711053122392428506541828978	-39364801810872113283432234172417533015656460426079814	-1856215541705630328988958921484409256723246924267085586	-89276845588967685001771827124019226516233991022948370430	-4378277145371718747261165509056508803918314768813716150332	-218870661206684915139987551911065640341176610909494820937789	-11149616253623939443598858405434230569204563793849981453343527	-578616735265237322479373713744260959112379509143497420718071442	-30581161057384561864648724141316709982776098864301205610585411995	-1645601714134158931459499620800657314103657030708370595622260194370	-90132592387947795574452199726625275665325743605721197356852278726197	-5023503329558318856725209223310087603643233133662028025335317061527972	-284828409001628016776012450357533922647223599317879521707901901379356815	-16424739934696526091398025226537217862061969585365404683119190516733688520	-963034414026969438801139089185007915390235819298283298140313467448319034419	-57399143349703608720952944911174782478350154350009562872148338660357440776747	-3476835419620488415394520338060721671547161995383207587466102779110659557726794	-213981078493558679538508588598700951654811894648007490709701678505478940219395876	-13377625945847321239667103103109161278083257927056771707367325995953759705190397596	-849371234372286873690653512824656083183525407527721200864068517020383183388539844694	-54756497948229815345465653604708140690458119070176638599183895720273756500004050862759	-3583443238481019995350039176358643199093308536545616448077155703244497777227266432135612	-238013483144158842314353954795267047686648424298001143681386939508264371711593959607207926	-16041699915753514826583221944643749149211469614513708350023734276774167139833801795594684605	-1096884252700580713623733084306327726247752665427590112774714424760288599222066786188676120562	-76076177333504591706521828531268585973353891584897402292343431832836259973251154292288988202814	-5350962930846918850364374072527926795080833410240237241261167418631295593254495662365879484035760	-381619420050612704527499153152850344457011535386524554918881132407436224645926408019796456322173667	-27590911873978941011752360638309303792111886419645311363130046215468537606806386128010880160712699288	-2021912492458057866413774457354722439992887226921081688426934335169145498164271399974315656622718289560	-150156737363168474334666002417791504507677753709285518244468709782849992757582965118012687876389380617258	-11299016760920034956386059168042021987169643921586506341431915002460644067382769125278457048069408331546100	-861348161505481519513341487256436195308597373385486619239858834087610562834972251495066483146397790601497028	-66510403709361245965830013878029152248879795436791449315855545230316140041532482717479825000314836715968081935	-5201221233373627149966763007493708900977092779249030835809992759806251408157105634272355645519904961337141246687	-411869484183661827917107886327494050143435909561173016948531863231149796759548753814222858096932372126263470050391
13	 1	-2048	-65065	-1666211	-17361527	-150529289	-834038152	5420792406	418887979427	15685889711601	528468000458772	17162422814405808	548478786569165640	17445333193607505259	556483239279097641104	17898849731764258135405	582753890637175641417054	19259856589834494315913475	647461157004847254848577683	22172073082869392675284710149	774261033597622319099515656451	27591584159871679266793520851324	1003898532500611096025006302520995	37304699057148839046995418105725148	1416033587361781895097103469075159427	54909654625053129285898602344873369292	2175111932747396129414369639597963810869	88010969897901579771085907043225227739955	3637116330171678726430617527255134829425101	153486074691537343886722155292991274487415090	6612803643326202803938753615296368666877382812	290811069455098692337587121548403872913949118262	13050931037797478754098490393692028269114958104113	597542309345287684969757479571285124268195341275467	27904875952507158640463886828291852838374684570885623	1328804296938082269771506813474802495298525269477548201	64505274057783494100980269851508340258559632334867735566	3191286786034875740814348965705529570944291714079356853271	160862930917602602722692594811934115559651899562654963022912	8259414812677490650285700747181921777245597215480512020624225	431847351829219933282909951675376980416460156636372005620286504	22987125483411707657458540080250875972366199384660940342086349188	1245373739435229968872719290384165478243937478112986848825722075896	68653745989086009561178895213060090522498067994003616178627730874130	3850072817937018304806821981170778668205688752211186713610070342383296	219586887823996811303485841978280018114060669794330687003199280401984997	12734186232745508481979334336159001529820764987141159768101434099285830256	750688820011290246621869580084020974950161625461837293871484211687320143984	44975019464433622135562647514806659133996798834451561910781343855671455625490	2737828450498282831270799040543702860326891770119019081028314083883961799249501	169304095146111792540050622622897176849713969987297677817695827802532919970636194	10633103520638669689888166446132349272687498587455887708804436204432514970547142303	678095768134910135364489379120925160992668124654851691676514999166206599593813881240	43900508944822708722003498790964126005579356735364526145265672386923665196552079404576	2884740447672485169155782279824329953789355994478603602040366287704915347165565934812222	192360425166097071509025235153850588886808747830598293649855232228479689265257294188584351	13014023553517856992533451579530426693117299767638070379308333563168802781419269289981077988	893123090351003226855748007581011276848418685149115056500327945200817207979679627883689103590	62163259864763603262419068908596687159154567334485815241097297745006611499744089041087565150767	4387323652188524179099459209156534666228192596975110343771450359489248286871365703095350963806417	313929028411931496636752878252877016998536298796718955317576961210217530685263512075983926492017122	22769495699582278906354228097070942002682788345478739692057453419771681625474569171287808094728558620	1673753135058025229511585060563429315929556718647519586031430567210615882441201968021256132653027383963	124673177241248196496529116180367772929580476227650866831910569535941512097845119023072586384727918453084	9408653439918205492107255491621056526497117698307475140140827134937137466291862425831536835909649419263635	719259312600620223900276745065937411573149641174581265337699233379700200290609826635018456195178511813876584	55690276617187246116687992798895584485468837845323081567700439579088232450405455260626149590988766855776380428	4366594699990240228002339237625753552311624579713150477989751131013490059782431441306255155639211208147306200938	346665983722112481209603023073791260224434390313541233878094169963503300967014088387653805505411953311530899909612
14	 1	-4096	-196560	-6395028	-86682326	-934471725	-8667253394	-115615170716	-3355504362873	-127079507192857	-4751320832959658	-171130387931199369	-6011725971453244126	-208481594484170661083	-7200995751308059921247	-249325760529657109060258	-8694260962604845767865977	-306404221928171467604906172	-10941346239024163364690721328	-396635824114132696319969930879	-14617582020050853758436211994685	-548247849973351251114230920993197	-20942461385328588239368457375099123	-815199749133963972643776591144376578	-32348032886559203494217816423895614334	-1308830202912874441256429790376460147476	-54004374305156697914739951822067799664436	-2272519250573137360179329653943681503012520	-97524506758871180128731618091787208524519400	-4267954420653998026815014187563854413531979893	-190449691496298092511176690146005668853593461193	-8664352303127776721332626073922985430467220781953	-401806789042555896028706611207639623464544026896055	-18990892372958471527509732796419543834358350050784414	-914609150085339810778769016427190569751201734138933816	-44874334957847916423324946239919724200804285328462291404	-2242536204924812749325998947587172339932737686034574773146	-114120569472742880364686397587583597634470931345430559804371	-5912535761899335627061711915231396107058682603377757704150594	-311795855676730845284670023718686146003021726796469611385805741	-16732254322320858107886895143410589951409040048479861571969740519	-913538754089023349770482928393787938850043018131738890718199981736	-50732829945764454364678437450038619595721783680373388210583928351130	-2865118861462522968448627675242545706034828878336061688252643115488132	-164509273267417797402547186353002467682667446565423698677011448951878325	-9601434829002270119039544976806716604169544818479660332962162025150770564	-569488523070715554913377912586087490550644768454124970261101987233255491700	-34319687467526161921430243376754580358985708407599830786789714502310956428656	-2100966176745822984841441610309515362096091873154637376035079433888489639295539	-130623580370448241816280717411153341104686103002777245002568555263446480134264573	-8246351843173623614538283134927525945336149583204029692644520667395291981116903811	-528509095372705602948754755673126209554037092066019675802070327912877226916146729424	-34380136682104455556601488176713825962579930989276691287260970343059786942896396027810	-2269567475243262410945903578131793240439189946382416453726530618274909551529529571302021	-152011500199427553596659198088521893487619326574397233562997058308564012859073085964246632	-10328250237822032445757565889084827934268820770246538205599660947103838488090084358435395811	-711729157629987860576549482832259633736679774873455267722549078187648543355693138320354536153	-49735079017395075664530841407729566089747147762617955523010832413537350898436957869977843781894	-3523666936879262571736582716350159276652696245918954196425098320796115363546267733611918721627213	-253067502344657234541932724239211960850325696360170981014543936714523388904037737474592546046737980	-18421052431678697247888656928426814688049246494907468732376792992024007125218582911901995408388406025	-1358806415361349652377274648255775757292609544263505996166675010415701509039838946245677126984507430374	-101553728050010764528200151957549350008858136213324030519910563524167514061959775727050376728892203236544	-7688839279700188422242518073276113312368442031773747992367472559928159088010484529419390552756147393241080	-589637702536001475799907487775059937592226241153260505434355172662197852463542582587742808097741337739698310	-45793471975091526344141880036377233889412445712824503297992112415911491266068278110590607659188457534819513360	-3601234802494598568353433425464677779607565962940178194161154910669141012279858314536994688191075934760799863870	-286725190033677872577608801748305511835235037704104829129812879047099871658615997813911074409974642423021047098975
15	 1	-8192	-592410	-24770663	-430902388	-5383163340	-44375995137	48464678629	19709309010324	997347475403633	42613817789337754	1706997598570214794	65934287167605978117	2493162132791655761704	93247472301860231471632	3475502257369627075305865	129804284853650223710035794	4878012407986890216197285312	185024711780782452674729975547	7100246942455858828610729847007	276154700790991257173014174842010	10900795068352059040295753327017584	437157862253576503452734079128231377	17824965195807696857394510374734198915	739397125953979942461531961835951430442	31215111974549202787103434059931002068614	1341574521458861650444160201986291052953251	58709527362461273344448915780245347854660550	2616329938629821178897170400013059921502058050	118736683703193108393698523649042893276644184383	5487590574482258356155859584088737242883467466273	258262148221876576124061957278202991172920148832470	12376148596913094817745620564299292237933817025773734	603820443370974420652651344309850444151344590337003524	29989570830184329462099245502010280840494556832361702982	1516031040923133227730669278548800881742814632847056998215	77992139523070512386977757027959790003562418904846966469148	4082474478225544732504690913544784046662564722352196974206696	217394023483872494915072854213436736599140263705755230043569077	11774492976171861064429725131261895671230155689101092330183925705	648521674617945275367331444244014817477080975501209095123989828295	36317033664337955302605802497084633004730371155859578737621031226696	2067354743924861216175978926179526168636577432934210370881294997919104	119606071153064442747416308348160197653264421848419514935260179958619616	7031368070299289689615924508954330119622624858071798378078377109730011535	419942560880875751186543025043845440790813426583314548480794931552684745434	25475279339838248447658140396073863697197172713595718184908403508522196471996	1569434669469225000358405421070783105879123459239950918480705337186665876512391	98170227815821984548146556719542841653635210195232078354953464537267562493070155	6233710277153213011316805853403642871593423511298065083332082073284037894966861262	401756320545400837755166941194842390709801430555613453942901796358872539325971503439	26275334978056527807728196186909930705267472741165301340615591612213471926199783107864	1743510527450757623315623884256310040907075474256768510256657051085944434604171049735562	117358408258919305144966937647790849384431574759772210903378985154196041800511385980728227	8012000810780607473210397163764731052078042455349409804256918775420490196352619756607537479	554664016402246419069051765692543418890162672776236644548669481517779445354069445202516888522	38932081706400600467775100828516703104194582003009899464581540054203475902815516078811939358143	2770139145708332782649310687403227852609307922909941495985935117428413610322579385650407351549263	199774876739368805380035434515911608488703446206923853239106134047367694097007120777789274557900107	14600098787237131289554580466321765046499865660583970566146738818146078639142968382993590203600127579	1081130094086122959659430469992503113614655249861702180989015300842016177573551157375120669429618184685	81103621224902318175109524602192017818676218083013856727612613107318070817788671379464992537146827177519	6162782216723469392017797194548432711319783152921871329452775067025588683944856724092639650051286640471771	474267205696166260583225250687772923710119798945881414428168842984870768038222195113365197100577045187313230	36958617749654158365191428255616985496773622356512571453767782539035100740280362107541444220161087127940256901	2916033864656846046047338044618839854364700335403894777731187291199951206251342888499644528044919831927558910077	232912442091261554266888247397085429766496000917048144739645779858280712164772472773589362774245747023726471549745
16	 1	-16384	-1782691	-96674784	-2153412834	-32735332605	-380341928592	-5327400148291	-171167953029982	-8150861890475894	-383771281058701802	-17040044869518105575	-723537353249344239262	-29831858776900638042297	-1208202331768568530286199	-48476689794929181079804649	-1939159623254384614789377916	-77706899268999293161239347780	-3130800475502790530866924890638	-127179805627589999364095009375172	-5220208135418783957255636830111798	-216866418253115885314591627207769656	-9130521117523282030798687290315558997	-389972023915917970878191125956040649741	-16909895194875974351436895861383783469473	-744856841921279748174556513712187892185462	-33344178068686799718928999097367672084747035	-1517476670483631535753007581786754046631792744	-70222592509565979812001288521091969925330849173	-3304828825444266578001664054743785599210695368778	-158188723725673601025805617822985139140995425229967	-7701431802450902247340096340685830078500942172102187	-381358721604807194789335650704204825640457679212846280	-19206323817538250731288720602198010200833050399452426670	-983723924815967889242737503539058446384860540987695304860	-51236673610522239007492841246025606787852072639801223751753	-2713436541295713588945417941465544509347827563204956626767936	-146095014154716890173705202873308509272602825511795424910319636	-7995928338929943397840910337528722935648932562385050162055956670	-444791894181409141552274087654313765923589570125417927017877164294	-25143908921616154700859113311153211149276591585289181835736253308040	-1444201171974847918344193108504369900445318346983084498561733143641374	-84269554712508016074589470794326894128412338799295173300158439831290603	-4994472177497929952890230060541649598498222899329408678223999598062111537	-300615417057984936487142570797310551181595247477457148302602258588841023262	-18372233046105568634713510623788981312348899951800925906195538314959817794225	-1139902515650675793902573846980004340426309112441180535513592200511746641847129	-71788447167336827920761832684809580406497339853224302427086137496965791884887414	-4588267104065847984101508508683543929679068904134055622290270536040804443080079007	-297561462490952706424235457214283736040048288975784328747660937873021140514395598584	-19577878278024854279400482706169536944408944228393562101732589473192891343531116082783	-1306601739445467312949201302894749966511618133408675886328805186611078886152590320039068	-88437806435897189303405060325833957222734067636671149345461368246390193473822104661472585	-6069865670672913967871452232782669868961072171679262177868689255521142361912851323896867085	-422373564991583159425153836571496701685412436264916748034439653337111863338695503598081652613	-29793531365236243568877041290490722197003584150375328061402102498583247995853979512698298565985	-2130035694865731637551872624262548343481846203997360532276774753256737710781267337226947628990404	-154320801330616409557019011284308677522884794419417352605003942574794954850439953877313202848263279	-11328406250242062377783325109037421548265096873132196085761161069995177950366483021664134671202942041	-842471124776370321811321653059599046266863711135431890475910568524301659931682569273663581378251986579	-63462804058922512114779515539282333622872431248691959682289156672001086147503539839046186577895987080845	-4841709487382638153596299716972685432073666011073333466028073055330327067028966668175796116902213838265546	-374051763897187593031409753503415585436114992905963320244120893722304578802352225213624518664572755320656289	-29258868268977392911427808508713287976984420330982794436683041722479506616159162665307286727487361398398679427	-2316949425633966531333621952380768077813197676722338916072227233209169050500230796999539655056128975272347940058	-185716383396870155079355521570434424516215754340580234989896997893403989225479773732902947979656459652129775880264
17	 1	-32768	-5358995	-379475531	-10744538340	-192487693535	-2249117136628	-7557404123135	902695401758995	63371528431267539	3441257933312643290	170102863952320207541	7943062811988706414345	357121176219317959665654	15662505077489445665357453	676512764136819787654114414	28984844234504118056909089392	1238544428935343635665971877459	53004976019873542729545154545915	2279276546818891043196825863681631	98731246892078923189686225883167426	4316722624234898642459699630462802267	190799002306195266916226414711921737305	8536041442259148213755744341939002732366	386916325867768491724634479178910055088735	17782309207988627277444336956105906075711843	829138313594940830518430429729981973534776561	39240224359155767329295657935510810526326416275	1885608386815094403131394355409740003408953971657	92023266710804585680574711317461210509844688989736	4561927489028019630926273445143007570425890710356128	229750122124379046974746048239300238079245108448738662	11755742685036016099088798609198402522682298829194217348	611144214066320970495411650134342392327343392688831625933	32280049887785652103990651422485770929149923825382617531881	1732235184652769127690903256736412297740305789444933754691297	94435846391862428138483602165526343823570619664893545698212575	5229872765962184035412660894134201652394239153328264132208437019	294191146266916853587071541043720290793568860592677445518289901123	16807637971053808452502276525564831026054201476258838827593625898669	975151697425676143147951120169301653706206818936666932730451065467589	57447637259233830046833878917949514479715280933127344317882674387105150	3435973153600477701693461420390433862334239963905883155299544870373126769	208615079720155085447638968129313900988756099833206297713066377963420278961	12855793551602200014488045776394787671362060140007406828804794966661591810446	803982973382689897791896407290235229553245470765275415390575928787122501859243	51018311331197256901834344996644222755986874668120600185293402283994201651441535	3284523459268796861080882259041705299490324173178179397692877910668635166016732744	214496928113854626028057221339294906113906321429572219483116178214836272356546961278	14207162892294255884618873073851291064230342744837281461558967453465463062460202784880	954259202784335150954361837229250576659131670197096652873482994767499176987859350078280	64988027560551914615442191392386184717469471612615000766932355715029472584082331857477168	4486874578981208692025636207127427916312019144895756359622372677657095272467248103974213053	314003183773733690657483820462139597872120143682115254077748571395739651872770575590144936242	22271024190361290093933518463111876770941624094809923694235472620887325216815987282503567249255	1600661095151092398629967742265704275975903932792637170906965362577704080455100760291112071491399	116559946228044997790876554025865004829907733959282298932785003749301682530652672371965512491730718	8598613377690603671082582526579284592344778430852781987071065503561729636743416007841375946990722056	642503898715564710732803650560445471827645739468402501363657096892108375446711364182997689715723594957	48621827570340351345239325754943884971999684903452555257352395980004195252729210686762603654594032626629	3725938371534746001674528822009716786133896614302474625449435623162159668719981730713286004512764776232429	289088270431093233821180134188150434383221489014700791345887037067303965390962313419746519507251149362587418	22706911745445101581608624632601462181990702180041751694045859471631809768479035319947472166798457061790327206	1805351240586246444826280102157497280919257665738516008764541454746406730235411676134162658963633560003162322330	145273192974513525916478043024961046924021957369907622797700577407660185420650530868391983820873239159971531068769
18	 1	-65536	-16098830	-1496313228	-53712914437	-1160107850085	-17450711812833	-265829337586198	-8937727350705691	-524506230842790768	-31043305838055224002	-1699375393999242766546	-87233624217314019526974	-4276850491095316824165075	-203127472413397637963415068	-9445276129674117591603751516	-433441642276800078356887079269	-19750126005145149424266526537557	-897813359388061287152753086097204	-40868082437348502992698488701070563	-1868222787519946000846735876703224994	-85964876796784573438745780575453006880	-3988951198612091060756026589048513606617	-186929605204958216670447541276099714663878	-8857021186673842760895803379699235564877915	-424711142393848626296477462360010734597552251	-20626215426644832299305973249487006021522706453	-1015130444363360762377934276704247408322251731830	-50652665044356595493339128341631754754699827149429	-2563407822028042848533033510235384373837892467427061	-131609689207364036226684007483680554335494260628857333	-6856491714988410132743080588450386427859465457571560809	-362513145908777544168026203916600258035367045433840592222	-19453418372593979752536459017475890376038131813594164491894	-1059603770263703029235837991978882707228234987826486273805498	-58583700722622930249615840736097803897222470105779684090999709	-3287713061775443666177630664758827264276255438025634019872985339	-187276206026536772273771978948985470629573780314404726478135973524	-10827348341329669029235622597114413498291656311555376310962419504874	-635308247773656737387496078018978042397924917043860479486054796489358	-37829958370366464624683522664707307000950082393208107175320791535675649	-2285795531791201325599698243273993813564264287411530245587632792016875947	-140134836323384370670858491639835545304943853057409233790226552563726817198	-8715970679341896813858384550158489215027194972075822884878682565179392173347	-549917177445589261308430343557715644440530431500171533213278968018698132230116	-35191633084412426681088367411992968690113224447605192913218325037165974416765449	-2283963341257206489086106695853406330953658110516937996266714699983041419439592037	-150311421977477315875204390175891735394537087423732701162010960049703720034635594046	-10029805146425274664682537857735073448865649600982386953593847693998305397863955730444	-678475854824753471377870247747027517245123882892495457832172857713717935825596872454413	-46522267546359600264827444478233633574526938868842110037523785184933956981226369869894248	-3233067559461745687651396736742306867185914315554656593950385163831910735029503844803815310	-227687297134851198119649068300587998333145354160941151415142646016765048745862865210491098935	-16247091109452611997733549511047172233244469055786252781592237470926925123349829570509603974987	-1174540546223253813989869366919167361980904342768232969464307285028317775315841307410105586175512	-86011992677743455539625180539148826667338609082741656400911807697174158447526577600044174489423913	-6379577725326946592762202638709710334111754222409195459065886640101286671737945180522822554491727718	-479193048018687677950993121260060123683512811446267681105826118997596947425804431558582370788444703687	-36446759449817706198026766137997457502257611665377184136627856351636618365682778254162247799169821060641	-2806608696854699817218221414107762635715497994837792670900481794008281448062228702545197369539657305305639	-218788558756932337570862865896259688907106919518724431293505236871451614641358784595757951361590857266422290	-17263665092196733543496035137699496915492836890873849535198196774348671946603852738884834915242927733698050273	-1378648464424000493654652765537322798161109242916812600828274498573956913850238521319804493475997362914413970210	-111412359328175055575096559953405150194458384340550443543124074370396295006624281300049023084182877247901019584305
19	 1	-131072	-48340180	-5920486223	-268362069095	-6888644144642	-111609141955766	-862295434871122	39236341392064912	4017239554135525924	278105895836696243499	16971410002459810204283	958271244376002814584232	51236032123613416644042053	2635322291888075053854797371	131923270500255194992696160595	6484342597978955189404895776737	315071385965783576609294451494740	15213860873094068479943363478639047	733089418068006518131324626922679904	35366193545047199496028098320512195624	1712665898824015073330260662543722550863	83430395028338124644435752068553648476582	4095248001378142310337254077569096507420420	202831752271997325062700174032151437917974589	10147837132255429062342589460895168854905455552	513313726332246185869386301152965374373586101859	26271158016002366277819397105925208756274554645268	1361181983915174269744652171832113659455501279442652	71432669441647226915023768261610972087066741980062644	3798240440159395194124619567247281868372440805437335172	204691237950495127332937240550811353318167933356787993512	11182645443477144035785868076856794830263772012070749852740	619428691171373043641794222849424260629723287702427371140263	34793016671439741053284163790260358235427104274947254836500904	1981902301905809186708969498480296784902396638035307264714180217	114493996354371121784563304366418625919749751989469165867374313296	6708141812751492021418495737913924725585002649837392421346738299107	398601790770462106242245990434253004148438146858564174413074436196622	24020580465263027400510338018524210277478315062439916444385115631144874	1467970785769073468855951804939190698766358416831717907261676700811124412	90973986573330564475119074179234251606759058656503526042056072983501024563	5716812794094076021450521516246742265528180716457075469379149717280606500140	364245593596407949743634290224761477713492894158566224569544398522282671500557	23528878967876032786773098888561382530402602447881864192194050762172375041560175	1540758991729250657673713371608349544587820128152519697981547178607469025766148088	102270919206382261313223938390023585594471921226040143469826179202422089855306878864	6880324665133370085752438300188391587953064447355832397377006161756298924425874865012	469092716392826164219016264733195839748741316874845865393818298828168312965260791217292	32408112412993988062805900433851005011382159022646215215610980846965186014152446633533222	2268534072492650589647967887075551595542575562194686055748968101348578222435404742679763350	160873240814303449254788520370028394527992379642472714848342826782721900647260963782290128836	11556306483529224655552349261484567712433313024549295792217508672815572501253872173950706412703	840814910117997085071675676994503369973137083445167894055631612387369865628187263549729310657636	61955088382656080766830022137500907589814450934078712828902908136787380002349250994075269011695796	4622721839990611330001539562497047164040872908715754687553192982527147635789540491692045648939125654	349230139030805010648231838130645330173754133115452793687388339334182662658116357132331964600667861662	26709632130831035420563025796923482315703316933855821093819589860830165203664943762614332939431427500774	2067833509421433276450052217035297532025990434729219460357626571811126586059640439269843043153259064445782	162033269087328886613644493938969403890285568569750161056502952415766983271752154790082673489253846581098750	12849421919183952927426359684117320509430216774421701179792886250609878814535251793500674835702727098038961468	1031107471434338538856074427825348001794589314982954661506667834727503016713617753312149971751767583425368985405	83717417400644196722554258789257349107850897056067291906447901093564522908910752611917177441499059222885635145833
20	 1	-262144	-145107921	-23487972504	-1341722808863	-41368055544933	-822647253306168	-14272626665285593	-482343033252738319	-33890041418672425223	-2513772866550762858509	-169647908602239310250385	-10529807193559023603595841	-613972293981167732571605857	-34200517147248124195698916388	-1843200536988608719425408541856	-97040680161354835186188798237187	-5028130698281689505085195814584479	-257902402166763150604978286374937087	-13155116692004255650456863405365492918	-669752325487079508424853185576822294057	-34134271602748881938569073139114361946983	-1745643380684175862320893368662636137485138	-89752499098653543735667826650906027045433790	-4646719486744816578111721277614218772280883017	-242556646339328767561949423782432473147906417128	-12779190367365318539537937468805301800574057552835	-680128141279155713687902968116097730240274410925665	-36591574780353226901820707329239726275133773281159142	-1991240876787945120922492755646665568597281228987463414	-109653231751507562525886549715891209307714405871570203297	-6112762849023430982643940689791915585560886073247445347804	-345066611296774540251650680904573585703869453168737782382521	-19729718813357124612620430028387230442473869153422629991429342	-1142803311777408063764381247399074465575089502790206552224289550	-67067970661416916633711383739659495536489570595212242468730675139	-3988372642679239721976020323867449308060533700007933532658981585297	-240349298963650561555982678547193873938222653465989659399003115443557	-14678248220843459902743928404474583865228235265787012219181523388964674	-908442150067616823286908145166927669555252763808272208597957281353885168	-56978464463193688996843416734559203352298329786472076781695672203013391002	-3621645492407819503795419617723454741773619977067853989717893453992836544712	-233274818243616167080981708157397015145620956945187318023928936523369503410769	-15225660011983186486698030845635731668714820216293188966150651693699192471516533	-1006945089106299520154519720779241553570041218663738299483929935821734357809800442	-67472687832901237784035591009270768389524706754617975603958683590830303237046821480	-4580476790644466776687959389565387048060338065128984476300730480390657150517695884860	-315006084665316133598987222661175431112552720240479654556097870907423755973987829051376	-21943989509715568307969833736495099754594458367510963783723295609349417904017024411295298	-1548322752357288244251900930695389958358858188011859387497195568480651505405877141030844708	-110640962876046331420556411506170323695542093212065789328215132286895447495397048542639278483	-8006393096051445889115693897714060452609920756905208392875108451571406421039875976059998876713	-586653000442240061424677582398031318336656814197974437734463109525454696052181874074728567082454	-43521633057145993691211541195081406837441663614827700438214172631922445588875555458774040946836568	-3268616714714797627216115855523828019281815559622262976768301086671652140247078430226952400732937287	-248492156298271202678266348012364307907425721110458987186787647203143354264050142057183510103182331953	-19120790934353379030437995984706358778254265568825023258477577283989124425230199476515084744002976617408	-1489010967270136531808599950502086408209975048618332054047969255006554804057500882266232416239750044022456	-117339195322646339546771271734359554359709630270186264287520181737872942508089930222477315099591005354245907	-9356119507487966151099559661413051217013186369279766764542781300056304045682172623478686118992397288122139886	-754762324760484139494039822572979883421973614364539059274730501451992451852041770615264743269373723611507603296	-61594361835177451582706021609697458101077872609086844676820386800961746435965613637735541201532861758464673998699
21	 1	-524288	-435498525	-93369972851	-6706792434013	-246820771235061	-5487154591652524	-68536967223582096	1523142384944949220	253535274579725247057	22480729147388968051125	1694562810221981204633939	115720088290730450104499230	7359033556457245523650028198	443961183415822329666306160288	25760117672610922420229213936836	1452694209034614073565801742562383	80268121186244605864465035187762258	4373357790013759995660231432800687398	236145343565980682212843722334827731146	12687880299156615054830238762124774081291	680547625946249903184860112771167199731735	36537325028787255788310271286176128375260353	1967715418033071413285473091357941491585023482	106489109066569608116698931985018683595107287679	5799619043253176595471969153787690579518140103000	318249997901516183062365586986789557210552669335381	17613457229015352161012480831880874859367182039298024	983979061906980734575035688971173620839094927490158796	55524916924675559483824467082529051829454977477489073418	3166611996126388481664770563523109626085809644458609428232	182602799762373110857212299767356101613519042361267018910340	10650991066335386591963190060797345076592228329019550230894039	628602720868101466606056057922171122243069783237843092630990283	37546871761573151638056713400664612099941667132035851938162721182	2270220538005402797804240076619119477782990224247807987462127764267	138971525086908893498184317977980048948107305447082421535846848858962	8613858311978622047693972222621458387645845178960762275307356892239444	540655535307823702668605631367797087604622752474314841427975869339398237	34365269562027513851538889974581982193710616443110426021992056537493478897	2212127130775347638796509137839400183536212265145338135800708522197853033963	144210882065779033335872375764320715146146612315206984291331984804843003159433	9521000120548937027454622031055155334185973664521576824672773250969161498267915	636584810267262401566443841057550666007805413611769728360638551028392429479211145	43102874061385591364795206536625970826640436179074815802194225427757749598269009351	2955390222262845554596822308620832348027787735581767694085413197277000359960943519590	205192004294138194683325062862715368834765839872552823933531423449064623589984584557390	14425070232323543296893497136514529605078305637560617987603082251883125126779018406059229	1026737195718483309195426178187533720328130888447773977348530305653246327489140152777036611	73986751320239782701818371762981412589510810826789504867060983334911457086516296649036515796	5397209113609063226177351988258397717712691873168099876078615131925033157898014580027861277929	398538867128791798566503696425305191512681759761959012665403902142727458782599484316453171760658	29786693158656402865711816580211739750936110768951773122736140231855242314801851520753539588093431	2253133092883372069811637325286686494571682525661092513752645603257433481639532005419540330016895033	172474974541392881036394090236339461991459512992577340881328656704327454677747331962331001340835766632	13359829940363902723062170877198230341272017127011815922433855189937884673212665759269058501127931345225	1047060102193263081390344324723903260368360026071686447386214178052289171143728861230064330082235430037107	83022892611064287913338710012064051913401585041461897726789385747007282110241288489249374014380872871659616	6659460062136067877980327743456419128107476445911662456801459884581634466094327501647442779709347492738546352	540323870249048673859059762748415211551405769653289067066393377667771750827641065183793980811393438133955662578	44340660961578984779793879536621283262630497785975605246465545516478179369053873267418860863994942032770667113197
22	 1	-1048576	-1306845100	-371735450628	-33533176175568	-1480320294897405	-39398206143240952	-812793739074637200	-27206255139435338008	-2202250779780407004075	-203739597104855988225568	-16947244134538322986756303	-1272047328036037034721622847	-88222475620385525282610981416	-5764394902965843526994203461938	-360105450056565927074025235226888	-21752523197236070661292814525765022	-1281744422076146493945994554894923118	-74182524327828975487474116345709156361	-4240283121807585271384099772479936518819	-240434803965062777946791144221779975059713	-13572550122593516215551606882825423962497748	-764986558374635322964909504708871204718705071	-43153293122939006538223980547732175323863397967	-2441177457908863844237352213330390060716137230415	-138713970664694746387488288615951707364496756430404	-7928053488269211784307974013583086842822918315930835	-456278390660606761374780591065139765909546753717152502	-26467939438369895654975428717127115771285475513165222808	-1548743349744418393513457130501919186012200693364268983050	-91473109610302425566644556476901850906645313160899211281917	-5456323835479723539761746991272565401299817154127269445046842	-328849733416052876095986251059746134597886115957514755691961302	-20033163265644337746447995144704111367875399669977746911748143592	-1233932587685176970410115448970336071543967668969568616677169767999	-76865917892969817542482008047904384518241228023783995726279485206843	-4843577911590372078825572287393361370376702772320166791604573093844089	-308788032028779367266882260069654027712635746067498372972660678199188686	-19919226798128006985548935813933366915255393080585397649139986742761909467	-1300304865311332948409691370400083833233929090705587626444263472161372952224	-85903324948666683467022953454985675770020334762308854034613133861380534067280	-5743654657569396734951379869966079199167545841404608738743327025367101975592077	-388680862917896400436798599733862619896886931927755211404720126100876787119734325	-26621347126531701936282320188402355736946928584962659872791472720333828874309320743	-1845432105827112608556516906110778020946400446616723113611908881954664274705358856970	-129476483469195621889376612379522458396663440847193012358710730332525950468583724391160	-9193847964849776502618338097045746629305893721058200865493756781083733029297617842832811	-660696515690807006495165711946435704746614847508387722736740367613037554604589957614705059	-48049192573493508524981111799422373745970560354284750423711488296276104519109406472196926412	-3536124671398046063165693053722729842360156076351769982994999671959261303532019527076074610319	-263330886718445840038489026168421561798581992358152251158097516501741096069067668243287435612015	-19841836941460077342694878388772581095952716470664829068913607006147113821447024126267142320748664	-1512651644612688031915533100294944416971294589281915352900489053763797452353757054395988107164772233	-116665490831734593909512911761361944394672017530477193782408100021412077828442385750387941680437846372	-9102493981646539567064475455239884247148168030167269304906529454097001255057574326098683660603233032456	-718389139724110745897068373806914180172113378090604471006602148538681939646215202039714081034463948718132	-57346427029617007222847531815377291276642193285506924813316504485892963017148852683240618244244971731572055	-4629832479367693978832658763158331953932317620228339745069173250331384500085072971237992285250807904694313165	-378007909478048711702852986178594336045156027685159214350480505701162193764020259649300005141881840605642668697	-31208798509324993435605137917617243648045435688614716408736964894383812956555383473906890020067518795948604934011
23	 1	-2097152	-3921234350	-1481708480183	-167649490055142	-8853786447905144	-268724219986222475	-4852363124082878133	42569031258988707313	15881559151301246893159	1816935824094188682564216	169278824265247153397566029	13983341962383572538411048960	1057803231381200444177146706728	74858980192402376041096312234922	5035041945526073415724073307890383	325795431321008122270811842188586184	20472295347363764114509548537625588800	1258636797616365078741092443761007844155	76159966712367188692078013326882429536460	4557483655782931406482222929159218900134918	270760969965266246615728504162021875488569480	16021156883121614513874237862100614795341668111	946649606884226138460493080373458178132502497580	55977981946284981350319531749848908535314190073491	3318671420378316111626674346745094940217411325192085	197554641034234895951637328768849590460215289472644893	11823241413318706768233058916031867383343802830768779415	712154737821822621930746057847593323967521420831630345080	43210504404864588161696344849414246691482946939172272465952	2643069562516906134311557725866483315035760479293434862077311	163082548209056190822406646805735247204709273793830308057124738	10155880888021848966434515973324157377588213315597803249701243944	638606520531198302716913108087952291964472680167243828997999264685	40561827697274103729411567391650176683395535417916712019807825283586	2603189751461376120069092138217943318226073296207824316414568970049747	168853788942062195192519839227269084924725124704533679005190583679017082	11071974091331792603815818127192252394097779616245054627683174191815344249	734047194533867339009995726418446281999298304083317796705312821912190283437	49211673999940754775701314876800015395413009207615701318606496336471435869288	3336608413531705575214365369163305192586607545192409300688333878076068505578187	228808348581158311953522120109676868150381109292262974850061555880299652514100546	15870657692636671091773580780867208486424295089902507938912742318294883893948878730	1113506916273641055372995488613581181831891587683944780181053832819410661397600479247	79027281427554851301942839377829083983438023860115881021239919190429868940553886100771	5673513891423427081449656603747744483582777855165879834697372885201272542656391894636013	412019189820937993243016297300283536176435357806586020652427068623503928339103089818313714	30266866500816621188399434485182799311072672069198557758356351409381855162805191132067740873	2249015374887421423743186814836189126784656091736064543708464174206897226665853786962661464135	169035889048896369421218549647314322233841146691932442054927650153382732095312021662490713325841	12850213963551745713155106325130180196038401514950134893433586687856064301665021417699218923710482	988023725499873134355609242703761462567641006108438423694440902049904636101763207033421007117537920	76829535092695738961362831813054255920683694518280116124189637914716951819205757825049178745695443255	6041837187792553637978712803969141033538141435945576906088110973808452337871700406099291126937239588510	480467685548519107095887527888144629483271866672984936673337664644422119516653427992320248853696438115130	38635499811613995104568946891570569654338724583164899709800594281920274654028404311331932431376732009681922	3141286755711263723890052912965673883965141567367615798315830769553720322398291826397956660486458387564336503	258224662192328820108403193389586703330222497519114886166649804938121722804065042618437240064453032500836065891	21459834957072170854774994245107211208256672204598379196832642471190660973077431063903616834470802215605691630831
24	 1	-4194304	-11765101151	-5911139196624	-838240383665272	-53083325443623981	-1904098599818238964	-48291622331636910975	-1620495275456190546867	-144296915857988379881020	-16528196409538040770706333	-1693745357142550629236123927	-153751667593452479219230774011	-12685070629234424556696694446762	-972307260947844458392997754644209	-70413370745542058320414302661497184	-4880531204137716905081756864083179443	-327058333959719075814708059488695707425	-21359860588308600728588631643417481061554	-1368239956244011198820334662330331346996271	-86409200135093466310167821690962067688529372	-5402817528109312251072042651589310238051809833	-335618081040803677341464141265594465904175423506	-20771941469736801989641485957389316609870757365956	-1283950198116705977490691677584927791696624261610830	-79418452068039132332407626403444871164014734347375760	-4924029717451034947770168657273888339744015156205158261	-306446942244318027275164679357323635258496022193756587040	-19166363427431131285857909490305339664972065242674191385181	-1205894017942234604525903426671745115293016770692463613226351	-76389257685854422493822421709586818003370902850666419618083962	-4875530297990446925508319131088662559364571124537469007626096426	-313720630960688581668052159144574757166293552891830115356656101605	-20362017634144471444675619000900248491523374143287030321583742124544	-1333660958446117653926304939696233959727244815236082280676308765654848	-88181569094405248263151194816990351469710020489124443332448471020855212	-5887805219080768254690192770773364633662442071774556969551930403180250582	-397087175520622444252977097243456776835789649308187396936599769640567328546	-27056385368589447263171865848403001873711442028714983306753563528224675289230	-1862873923159188176691140479655185564936235875487327445387508055226937338392304	-129625659295248163060897437562906925955293201247420181428194757845982235963666979	-9116832936060101008281830158300735106587545280417956739151825813210888979916127529	-648161762046133456880177310381955683601073588956439884214764290222069774788517892119	-46584418865931332111801416742747019865659314483201178588193223482544494368433111986085	-3384847218907398442445992328834220327977408312259288019260076476245795152920419447290805	-248653527206141918826227155671327024600873405756575864272961330312584405094689419208632353	-18467882135412618220400960294081316855192793379966479575058476952486031660574128355829057789	-1386790042114432618210289274050488460175389304625779136067242167199491158513347121715552904751	-105287032077062563518278443309353067324811347785549364966538658431165156760598895444692066988063	-8081737904336138883754473914525014109349072525220111190780425942282659894539268859999172531906005	-627179416490034931217778741431389998023233452133350973931033768311175618639737590969051521776309947	-49206693470535744056184811514723801094481169066089331122626403335162185223824833299015269974135925927	-3902898601321366611883948915220034054684031607474857721502162209208313506833498162864077665862224942569	-312942042084087900168867581033969064328473396551172314315382490223154374303461356501992380102123027633238	-25364996139679832994160994693103939715713910678529585692308935496437730702218006948634346719532045175052598	-2078158776776034609486413953281640447526566996430254194773387182079077120247893663488495419074583126984850715	-172096815313075010207280738016456563149222295771580302689304880821327856610438180744999008884710647056744070507	-14404322734268344854852853070415168639343261356696678770225448936851362241943267323489956581482909060314426472235
25	 1	-8388608	-35298099655	-23597472614171	-4191054415602146	-317901011130113867	-13142062957519238040	-326587854295371855677	-493768107844209176958	982537070851033250696915	146764947166604786589618747	16914770892313565910254729182	1690448149002139995343386583266	152133639899621244502254209167621	12630529142718943005432895997695413	984860421607273900090465449729815438	73124770655349693837159256030817862824	5225958057106213802309776794449499749230	362563467754620404760336404201710036540469	24586122398741732526539180626066138277021984	1638667269854858018647602329241160528967401029	107833405253143560762239712349274069373947306736	7032305449693565487371604112587148232400176899245	455897593635016979411438536741788827832300986761299	29456586863677361228928062155359771692565306903488178	1901000960763072232310847253899899472550262728958844065	122760287522516581486122141038065795409833886040060218067	7944700617120859627448138518999264857860904600962799220283	515950452532750466703825037625372814962992221088093512890598	33661313068465150001187184967099476510652104223421191436468875	2208294928589935417580079444721841634815054260463013661957629210	145792820673845129735280149169891207332923045883458204206319021830	9693199609854208489542547678256043977242785051939318170824187449143	649389776036832227318277556349483380434146531604028425067155524040417	43860041231791220311103771039918026672573173332605254142484559381208068	2987747762141776007411641047537004976004555588652710493523457310162551880	205347091829511023400080601443363042899323434607634827852172348901861136906	14244182003491415146539509238483214346138570443301596054236683115216498887437	997481280397164980456055485478309687907834019431157864271220179513312115063523	70532015507323035215492541146330345457529806134529235989462258494521755097125357	5036890843075206066639017898497553237261570077041544234074106166754386235736181542	363329173111940094519257299896050076136654763235675091647461707554383955077869087156	26476121333936248161908774653620763699131906286472524768372288986830866230231960307464	1949257726392271353526125349196940602974114266915055362049156105813637073623237948175392	145004099760494290458290522984631954640229854554077123631400378466997455347192290948809828	10899703708873251128267175532020241979718582839283750408813593182608383270780843183039462036	827928285475195034058751059752438277948052023290947922148275007644936132413712414478594824503	63551876546715283513964608678462838634424231074608803044402591209873998783841489842025824606568	4929810405564812447733290412528437759524974718506271300792185275143251333860251978372598019155922	386457703562489065141318720902863472037770110021446797324043250912868853028140780905368029955870584	30615624648752000095586980398064885510163614910273693784877537537961198920913531243192236468311799933	2451034569362891977078769208545971686166080995342872094938998412357178585461716695731454260911915691710	198295729464004237409336032142579973947217568241486985402302389371584692740414287512587440174714060858810	16211546765255485127655687603365331731625297664444131096954988252132772684870181349390916476777676507792591	1339274848826569881640559784214454224100166786594077925807970320186813780921297635334784158939452625991935179	111797963579307407839453673658760136896305409741064194820909659511232030563959585812155722466497445898264692575	9429741172068073788182738184191888994159367295918807387278309970059934777109827447401837181157547664971090023501
26	 1	-16777216	-105899891370	-94248658911228	-20955208507876919	-1906031422460554485	-92509869988401461551	-2951268004328387220522	-102551853540622409239004	-9569785486486718056379658	-1342331291060003583627875726	-169332584596498906356661578480	-18590646450754258285459444085456	-1824752823546918636396330355583326	-164092847469452559501877864865747388	-13776923013886925429916234586919416084	-1095789986280794158865977382021263937529	-83517694874464429529341041876641675705078	-6155270079954610686545305624843513297027913	-441875497288218366575104979944745609844006792	-31081896696943501730367575294053489834424743467	-2152659517300963888485461761345856176724931554538	-147380995550063570670877477778206391605589350620488	-10008077641241829610609075979151342038350797536018209	-675944543280319871156648521316412952656248856300559648	-45513311129272116133095638501382322845639718039093028407	-3061192827602922454120621965733322319563616052353682670946	-206013356827332736190844724665072782351889785274863658208844	-13892219115009680992074030782946532123379493684659415701319674	-939826782330579292292826421897278325488192597221711305627595851	-63852221136237686173191649159480987528660052455683889947794542965	-4360574294542265197994458493555179798237108705376044988793093986951	-299559769210267361612545321985029645301707848965230094479444955856514	-20714821906422326944038228483685739169839651364512748748826117744438360	-1442721562032009301713962774753265212747077247136030049692190382575972386	-101250836613627301584461771916589425662984282293897552244838496897653478060	-7163263007347228981849510065658948506365468874413247407968057351415491970406	-511063629332775586720448090281332312212715478814809381011834793399835093281288	-36781047733061956706905231952041410813156219015967864353805209465607422104138471	-2670988530485017606678725425740859968955443968181276800074156598218634589192034792	-195756196279311680741554168487894534091236628547406099444872822431494630532483272637	-14482264509105065564544205527210527914496764561843705793762579211448405030823887974866	-1081692361429190535511548962445819774851752158123382232814213962103683904722225976365215	-81578329641038962682497314299399016562212363243266644403168905205841087251004774283716720	-6212937456540291184941906549538553286383170861278475958817002579355663154407776088088800663	-477868926675469082014217605464140526198272709129016886616575635711792797105683391873679783879	-37122817829963926021620339346430520655299514307860178320289338633973178336578011273012238388311	-2912843873855674741033159632431822226147665695607325891782733284633766863301706593127506849599319	-230863519528775636507031144928102787079308827905831998723320665277544119421487083076573097279197642	-18482791191540977172866626510130399484341635393879532720431819750565364885242450577046041099817923626	-1494725617897648350659523670864845673507648531379336137550548485298708642216802996520323561653363939827	-122106950200426711985334900036608144759839138877882589568362039018448512898700950161371413311088259505655	-10076363884703957797908313914772108106285135965725851641443837295249636154316259110945903763986737009366511	-839939690616418153136349909341155385559356941434314686248312819050945040534463966280035798947766467453861195	-70723945720517567102025012831913415676822635653859476332861357342177366599078943861353200953060445357248958081	-6015194726203872511091887665100832389397808244171456408350776491601094107409230830509344800295756160269346222161
27	 1	-33554432	-317710858920	-376570941008543	-104774715073586929	-11422882296990656046	-642541575572645209064	-21442093951490439156004	-232035529151055694475413	59527709588646765565014178	11842712247537221267858009315	1690388576680028867900288509452	204417569968430415829640884347762	21888207989361966195557259464574559	2132060264566438033421299745071214660	192743405315034055962306325331184950242	16422788262867180544290220865854599984960	1334916397676997758783167670379940625868643	104514997614194533522413985309253541926757354	7942969306164590403840940890980744567153059821	589659409916824310952383113569215838291747215704	42981103467364309935816271310887950613912366515922	3089356381974888585660603861011827091148219816226398	219744896683648595168881859352039927112241332956034953	15514077976922537711758811471266879948045468070056864296	1089887917128650432224283882423713608444595781139394649878	76350423219538400345180662660299818641322214701696529143743	5343201063185033258787813814777313022973223783794966583584579	374130902190634457539221516856579674872326949854858750387716449	26245369773985216189440312462858333615540645784671469637721641779	1846641670749195181679358742782262688150731006006544989279538827918	130448270279903246116251795291921623907686555321915224841841589390069	9259470327823047261004128720883253099357548312352248236374932023141057	660910123107843910714329698047061750782574400303994565441160179608491210	47465762908090277969173065641222939912280346344299924432582032742834893538	3431916357693762244464817023414599070658682905386177169338327920299207900975	249928325682298233988316226821283348880898368126167081963700008706047317952192	18339752960317017823024942426525546372481793564475910463411601425092967847787776	1356510767388016963101124985470378512539391401978999936395183998698766683226800586	101166398072738322581879048951743480196008183728875183340439264342629785215627056771	7609318063750036207453155535742742913037608891324739470872846072852064345780551426051	577362552049557245061167787826577728055726633423653997318715284427543392178319166524398	44200560482159962277327115186212422051055138578072305385896109217309798604477342194150927	3414708573275179514911543667928115603412179937790437940960381477832351047862903507314542304	266247571000778471580555838629003844156996150962106968994848654337846983148894578921297392155	20954318896363470767504883977341623312595867813372581118037111343637358111857078932421585014378	1664786333748579276986014601916238807125194327963540210555621370795260666537078770085977735977499	133528539082443278886983874424537093171918643581705971296661833812601545270686186247521336893400419	10813024598285871793504542478659039404621880312969156650506299134519127668493738468144465689789848110	884094457302688996152728608142652217378014776881056270646648848893292945115475572285677736054445773289	72986764269907196237631981148792645024376851249004911098268549475447327518529072238308877683546367215692	6084072600183308068533441740848442019506582703212321194390025695312981835416295737301109809694668212668144	512101652159453623344456652040948363379622329607706541166780668445893794313681340359705313211256625191344745	43524363207831982057044863180263899027713492546014690386288876483824463385638729354687168225340378610693193664	3735276564964188507589630395141151544479815625140512007077638038318040379062319131871706938567708868344318461296
28	 1	-67108864	-953154946381	-1505012764011144	-523873003354170861	-68496679372299352149	-4508505493422486305180	-183603787997531183441237	-6891340500766658080963246	-645813599403031115560322005	-109180204547127063750043537224	-16933542050479702168438773643161	-2248416403000688055614557458864053	-262574709182278134922417519459166192	-27704195700230505023227134737026270086	-2696805227034562956140152978233917086311	-246159002394753612938560738144154347625344	-21339529077303108998627156115548983049230891	-1774886467090782398845640747037776804478766975	-142800883974249693400346344476024326988307765585	-11188295302539573244585882406991110091751787709997	-858325535576694794477015415755672197780995788779883	-64769343368193243941005796881654519633804447342411039	-4825741578150242818782079416422167854607179388143202141	-356139135010391160038307656775375052089463525400935441494	-26103896506742343195498556932817014514280899236961953869000	-1904641307596067120001919924138509449766789682151140126775251	-138608290736758424727437668510613634914395570078828018770555759	-10077605845352973543678196223606557758061188076083882952485062884	-733059851252424559087920924729679892017543147011855071672163031700	-53415946510299226429395897176394141387801808138581423335108349927530	-3903141222913668853556675796370134371387871072872209667910692774963434	-286265876443916756260444844865855333949263366616901729962426776332180372	-21090347110697797885309551530738178945112932438922324384344771310013143103	-1561916321448202727848283369900326281158392721493880326519670790014455797069	-116346483500576460305076205085124380281406395561021178351486102227142004063982	-8721629144642340810134636680952824366416361121121017445920935203153422488338674	-658246470934449588954336213800481077065387811548524398498050212062889540241010436	-50037763854982616358185952533098781895378587046052803039731344191051185568793752851	-3832436414869381208327188234712499811985775939339246415123079581082034769403772781410	-295834786086461208772827568374958069763466388735405028874371520715960835908235340309174	-23021461119518419299514397022255998534926230638594727430296349468277485845079109621000283	-1806436759935614613372584407046230000965185611168352352619682791811208657708273562876637013	-142955964639141366524119518134522204313653095711021596187763590573719891830949825964867267448	-11411505605486540408671300512348480899115072133103687333883941943379770788718833774570131816806	-918979341045609779759747736936336168219264373070081735637390890909158431108019753964404050060852	-74669344002630553219968551306879298534610802631049183252615189410499992754272797825793775254326354	-6122038882121316049655167267256980787737856608496805892600012787427755223217455522602501620385091529	-506527471905511741282179748401504711442477667866562046092517941181415134812000451767364376325403484838	-42295344188406434931531706469450264150608231201780128388728692692836311917601737675857897340386454100683	-3564416052981632356992937018618383404617838165274553573183612209595004391387707808355590055770908833999668	-303185841830071686420098271836775586177626196894399635320925854633897964095591115715510743575671380223163121	-26029626120477097948688869454802033902924840529947334140316451081879438975788941509198132244086631686953122438	-2255667471706689113758996730147886392005280235227862731649461659647178259294638211288595645050540805059504236072
29	 1	-134217728	-2859509578385	-6016238055975491	-2619353069813556339	-410674063225322985953	-31420822087010133545376	-1389929444532519703375078	-28133918846251946496370199	3476538720395852588756654273	953997797439658060148240418226	168933595236780178267343845670650	24723907584994706661424083742987464	3149993671553850342311553361064792973	360015538573207784849676156286834861072	37736035350805825156825614948625629263827	3690007958928799765193939166498766596169217	341164594661938019177559570162838392005326245	30145046569591425883554396287466898283810134204	2567655761470828939110080845894135941424287027252	212318768373237692425239440000167092573091579764514	17143188683959681500994055158012683910940962612726405	1358122255799282428239594058359336112625659927344086135	105993567416111980482817651109134434587569505101941947069	8176839280684958147448261861309205572156387087162043242835	625319996699424370351545663613477367067141256151049531056733	47521431058175605509194783156272671619205604092088605428774044	3596269466136515197242306260499278720784158278584734310916875428	271498207377543473790775757863792551182003418454921752117105613977	20478692404922984208880932433259550560288565314207582188578174189990	1545380045301103185921927518815937921077710154537284071416433674157329	116806260409550007923144318232978092176340940443177544385179864580533247	8851739297719018960110066258610216938825120018525043275291932497203055148	673131924881474971742072474126235608587891698139935451848222084246979121721	51405504318923975161956133983008742059052345361261402751578298076684649514309	3944970127611375471438672514399218343881868402648336798838625133127358335845282	304405774417529234233652670499844699971525805547715048246874241263561782319836223	23629574761046012232252711641780262838077282268463179069399588665923012712716167209	1846052154825899107639312263877530681495656451562719273957428948037872951620582704946	145205853548323458246230009749452441713862159340995852033487881830088729465296569834662	11503295326505979509188390359400778923814394079581921096151692671986731747440529712835665	918090907986784075305680200796215245822220130997395426038619601130053275720310810566193361	73838906978099267971400654425248941047395238262944283836414114475520325186112567757367453995	5985733690267339252089455393132267314540923917280562344567137495148655024285250165895896606966	489176594378552014513335393204836161675617115811495284812205520578666981670145640192563581852429	40309027611894676671388778956252733245990656601641664630294004264192209650999272573774858119588624	3349573307443478279264855136649300595188053493259451902670794301313828369302378317904270458079562984	280724509159207101677467933810587007763865182818558721099781075578670507884424908670118170159710753385	23731217936789257627067947268734602911441832356754746350013946107721862976322590435527719475033244101917	2023702287405570727653570400412528434754510447779063552109977415374393618958610479725688762266905021562708	174097204284673051796854569301447040583877979286446490837341340382196172186662154992338987614825090240072341	15110594241290017415442774439608556294045649698684259810755109982263350500816343960520054992248630912060728479	1323234346847751100212400670744343326642163192576934019894798860537672918407261362048251981009813765143820842091
30	 1	-268435456	-8578618213640	-24053513559239028	-13096760201413669690	-2462928944669866978125	-220135440953038302238430	-11547874902860570424520964	-488283639208273792403550659	-44652860734879760912626177997	-8899118181916531061780150839446	-1693797534463281253624188930812517	-271977644931500496395120506590912152	-37791813976506316737503818841310902665	-4678680002422266359959558076229407059509	-528073626755516156697386748146411487547694	-55319211885516856657254076408452726174941178	-5454883090998988778650463966919561567169631668	-512045474201878654424649809673815909933865691042	-46173651571145766704971552280278497043678081500159	-4029658009545185964598026438005835069572141086858113	-342444211204531870204526854461451566062725329118889684	-28481950119833576155083020683530414485302207792441700415	-2328406590549963946568070500943477011611815623207713471446	-187766040335821413737276808730686587160514279337637939333120	-14981893333819860031459436258696938212170265752641908104419716	-1185862857011634339662731660963963104891100792740760266467118312	-93322168083913245558777204539853055305530071997906902646152125794	-7315546925342808564522969531583542328664980706776053569556537450515	-572183942193554712803086248256166595674058278089640718528189377171201	-44716781026056330629995882437001270537931097827469025615754572748305948	-3496140340869301119438742853316987642973036713582314316923671154228929351	-273752686513357296240935042722952493186418615835712850232474774933418704670	-21487560528077231459459075834688350589391134442583887947414690491018915368311	-1692121521010166381569098883519352267908900731141022454969769813180170271865458	-133783864517925961881998673247488624211217752469226580277820325964865981931031460	-10626178972152998784205706815386310878324388848418832128984526461045562191180123394	-848382254598408711153295095036732927472739929493032960619079743628675416515369122008	-68117329607902282759807139672027210246135867775542610823875063293437287551920513403229	-5502500398254623148973015090397901137963137324019059141395986800714094999690960569390128	-447364241883041104891682977928249583434235486314489945851545836911237251405118286984869758	-36618756928060777395083894548694914172486200317100594939165840239732915720652160215407849107	-3018644547301582134081786518515631375976535898590138229985880884706957123008359984004826630608	-250666220100242409352038571852162244020355904245504695784025857195605208406077786689559702976899	-20972527629693574933786392652889833837075001710593579876439036389628245766037916604914903091710969	-1768317894683000514056882864817650407325452934063250511661798253931308184370318955339223122210697285	-150278599708966290765391895236704371918284087857187385572091160862367785208526369233132654990669764232	-12874314995356715628587198869981722748744428380960216527996509668503034670200336903974751315796265097967	-1111976610648356912050502686319200905071557580897080049411541195961969429002732446113207609862413532849742	-96840792424605178042520491961912192596472407994998903972882998420040192704799541485000151083303163760730108	-8504561213675422185776645216864490203680998866656882181114177401341862581159025627290203542620423084428191148	-753199356359783870067215693869937271183100631473773549052343319368929324383916953669064101254758806080189493920
31	 1	-536870912	-25736033597890	-96179738242967303	-65483693485392190856	-14770349324927510784548	-1537011110557607191489333	-89500695927039467118430335	-2731915600309525006464892606	189338683033162696306059849021	76649393385591904296784548263406	16881530258291987283993541885807572	2990673365898840779544637540030666539	453407532177917065354828424029655067256	60805974639379934606775807755603671214960	7390258671972709499557002042357120300946825	829386292299505744393795968250619249933418435	87225618276350432757767780859111153432396020732	8698468461484510221273353654489045714037251739457	830419409857910104263994567490591814163922841695086	76488749365220221144013019526749884013968242603177628	6841335584969345411059380254078584382013286592053801956	597387675475272294174802027188885341688101138388667510254	51155960048091182349239211812960490127601122911377689826708	4312298195949471907370939761906971060281377229986706520606417	358998737123792226207515979694500657973867767097761093536013497	29596654330803012812097471665678918940476311128329963028372388537	2422042056953909816913993812788975096504303665606390919009126976614	197147695942923306626708717140499585484906190248763197608240507250482	15989495119554078107721722939082409314123037202604437841057789830123438	1294111723388183348102035264130231498143604448072819289530758489755854415	104659289157108378149392609986092644647957981707998539242703270547918162534	8467483703746103588259263914837044149547045168821578912594009666524236624678	686025279986569153003621119677148096498961359466103940951361277242988139234945	55708223724418255649651580031858545338151095027661346605411393123440699027011154	4537631676138565360370244052806112502636327735537207632088348678537549451901426358	370993592516260070709481944980506948574910312922490993625920492121221539338781900682	30464339512022319820193305327818576537009557946018021585097723530499058095106825138944	2513825882978164182846942935357442867421225993361356991386591630673114582870884452435813	208544781744423932761568034446078230441634980549937229094799350328053442115562544223388734	17400545276923937883314091984480943676330715742887301690831937806830447728157727633443552242	1460775132157403239082406369588919592002027178409599029101851876840225249301299977761182135734	123424048052397143531806199790077950175459409805316161068057922236534711224941896029377802446334	10498675982702510978376289893424180253727124034206378317737970203265191019507713495127863867106795	899280893199301022605350515332899065937221479707264079721634631542490606813292924921302549474517063	77584866411153597255652179964339173619238302458727292870178440966503268712511325115291345943130749629	6743146648227131237045089321991898664771807857364086634649907414213295679325950196742308319878616493194	590506785257079866497901015200887099910591799399892688456337094941040511844548849272126078269832161295608	52110757139232352077495037562990221813782376908348337828968710360149897474942762587523499663371666472137780	4634739132346343085370014398892657967298563300343767312320260162563397785053288472308884385677168686273305679	415495587859931676277085992074119750319352588317258058577865578781394931439451669268518639909961240257622708723
32	 1	-1073741824	-77208458707611	-384616006332080064	-327418421099952994430	-88592607976908475887837	-10761005464014928358443016	-731135890309279721580525179	-36088889767974102974352936276	-3188608453690260463081678314898	-727572972104282330267558495733932	-169469041886188636287894207811736247	-32903511216381259562850157665052011088	-5440133479953161411992790281141223961887	-790293899526524382708267870266069734302083	-103430361331839372086668370689129665430316035	-12435568822411964209391781136920634069835535165	-1394874642895455297299960566176197690884726696998	-147779393211874755023200624113066718191402426913349	-14936249483449642439742880886970498461026331930743798	-1452015744084214342802932227434115233183131811180246946	-136690887566871279604213080264418729779802603021348324743	-12531216163547006714629701189052670896531241117163457504407	-1124052335655405894823230024992567945726298856312861939289574	-99050229721958549680010648653547272942241750569724617402142990	-8603513959624257280090153933955484591037418055799804162483180726	-738769499479680339661755495356212043349649005428736703565370360722	-62869195267954178894909075448362509336293166797897069915095887130139	-5313698374014744858470598811850896045259583270669679830614235653067546	-446884017690825610042123827902168070116969739712017226730500439135694735	-37457129631635694725661124555854180737278970740521847205582911119613019218	-3133491381605171348646298313179509147272740831086887222264880479330414143479	-261946323296789396265832453886714625333292645101805175939392146132528473519565	-21905597355335208709492041165530193680684788352418587377972590456004010666524976	-1834293976980502005896649587811775139573718305684288373664550018902319307234928559	-153927563907693413200809021974666742075927310119798665843701572571456356087653022366	-12954391952350936879008648681699060706423132319168522859857953770873335013468302391641	-1094089644511996416123519718966865173934296147661978473846683544992367894916420019306248	-92784036161615039081540701671869229739568027153481647941150206694277877290032646574252764	-7904939252154148747391458708731947875690983241688885137414472822753027570133716709180978927	-676898946931429469205353276572248307159664199605515196918335167719045696606333225593105687777	-58280317426950708483601570522250186319986111423548093585544403854817809725984398557479938049810	-5047144199110328275494984270551167099770370343466569897372945782600268069837314153463829278454456	-439775148944127127105672688340933802968985253051187746801286360411462388810716556886261343781403697	-38565296818948707180866528075799807686249537902650758830199886598846422539285539144295775833129024403	-3404471336577836468763661488594823431268175514756448902049450392240852125938629519750545253758179909869	-302610026652625375906021259210068566380115670898377497911953109256015198671692379199494157575862709010583	-27088199499895970431690720725707796125297244935389398980579375080953612945240300246249957858810596947065635	-2442377736125754196590133459367682853492312265008050393463496715124841940795906973863443374736590975637174810	-221842729612512359647694293989155665156294842216746927295899674310447529698554508078932930156473068493446092503
33	 1	-2147483648	-231626091950715	-1538155185408952811	-1637091137808437650192	-531381852254395118363319	-75211726780670533045986732	-5743268264917915105264891499	-243194185001954866264612124763	8814367570972637262299419906691	6133828075133579398852166920197232	1686666491492892200498484895742288923	361787092796359310252862679535857732875	65271403328345576651011362258590172031624	10271770865072691037179181360629182137245949	1447625580595131188105048966959490145983050450	186465582854245774723128939242267491226291234769	22307699256633065534653551790538916683660550658685	2510831051274956295391581512017625284780198439721368	268671702913110053742050818350607851384360368280969174	27566704597415229481549708605815019858094392478902489130	2731373664259014946504389003333824509815265638942283218242	262891079596388461378839486274152388001021452757238504071045	24701591382869429516396107643321924873665605046396405832457679	2275372034545861001413890324819507478018186411487054799873191931	206210537152611772043145442529395241216751055099265766512603506598	18442885073937051593383750403778442029339357144607029426240562069306	1632108224517649181384734800943300920910137224204579654593494793606633	143237900364266776519092950558194869004214008929670241801989997582177263	12491412693884837309381067402265613950111357778695868762591458648923794489	1084312561617582514977968023136791928082754331481173487264849021520683031555	93828967128166094664623422499265472442691254541679700169390413321717042297419	8104537374843261881982141136068173972796531989720606208670018000512422886636510	699565211501196338912456235918534418727356763358349926274291350243814782533124959	60405530964881699150658466435187283070745687304899197800879015815075485889480685236	5222297321395900514291586319370275073331198810493086615856519629229441090974663817450	452403034325097452729234166316882430189088290450232101297196365478420556656171099678721	39298106542279379745920697516154034101738611025164600500986263802306599574788575391334106	3425062949939045454162694656704939348962741661503120716593843486716465056552726140664890943	299677795697170833211886271556227591531316535748429319758244094043886507904284847654159058163	26335476014987434447368050142072740842897500323645619574119690088017374445339486077018435848718	2325499717773859875331399144000332818767063577499980686448045723705732125491710684913998099535524	206417696817672318460446063907884143092606852009009881843379700872633619430832083650990906086185934	18423898747211008859834138170055436289771420358393594441946671132607355955799343776627472322628739040	1654063115811936744904994050251753101757051909867090964808847899623111361768668323810999643473667351013	149408668689114830291775088609198182342269217134611409902422309386610679938235253694354413560086208784704	13581783828023073415885649741995223480196080305198357577525171643431157719750286989458039297509784082268734	1242760680559278484822572999596223660682360265040628895533472853685866986173675175586995980190570450985656769	114485296869658867742197014928265360151171434206994142422875918362881585213524267435095581366528201553041384240
34	 1	-4294967296	-694879707507910	-6151694227246418028	-8185455272106632805081	-3187528272289264262341125	-526428956265933078869815389	-46476436927526194759713131326	-2751229164830738796741130057753	-237047247016327205373795053413172	-59748948942320972983750722490675298	-16961351015516033150472125952640567454	-3980983959748741362248734982904781565926	-783191900859101400962984117939249489577933	-133510889658647757219323217670758944449460952	-20261967120735515348803794091039146028095609188	-2796100229583275253766387397707968413813473541452	-356779034375261707620734194340717428573624361949527	-42662846678817412455691258059687261461808194280551148	-4833198100573970459324845559386966628455997055474761729	-523400326720106064019135920725759964628023698657496689451	-54583490406640347658782540879889866575800354200841030399801	-5515689763559776297199004309960857900065965286449818846312278	-542884079158545803491395381115406614602705491822043048809231210	-52275144329831772758490887631581887367410711607163704307792124729	-4943033768206703669020450617852105831797288758927748505935856421933	-460466540737208322585290379143501736756775837566819303166788230361379	-42375091695109438349988900583035962738845739587372487473567461506831806	-3861630740045851282789172788192977368509992804291588569525571822248537891	-349205387130575265245986858694816301427319519802129140315281810220704481975	-31392639595568116773397378228710973736803885947841774628869213810011247218729	-2809954269617659087328051087602691774234837320778237184435849784439313561357081	-250783187983253882700515842155078455007375332174311820419021380628972667528828927	-22343737449927940533472022102720597114832779472244347181808814208210360589462254941	-1989477836050612042442783763215091507624299005313045384097457830139371055680574419843	-177199069592113108921658153544507204214380520475194162578810922116202983721083895516998	-15801144581908070033428194856441445098199801051923392969691507557889583951596616514873999	-1411707547926999169866327218875104373209266945103216627395323811195732287089571263462612561	-126449758440709086297291213811756910867910348528132129772531774612025274262265378346140910278	-11362252438553905649432011961898815021478494803715476352681167132072926748139166069146582030903	-1024735967793097062392467307251353206737455667643180337146661131625812259452535323900671827515805	-92803366526624269694662200850134035124823006754435149974424677648604555444176699167959116013629453	-8443076831929318123757382436080945782879972868378707433515737284184118526683541233265803001691851794	-771941687435759387336217897501260723672026513847891506693446702222628715477358894159717511361038684963	-70951086863289334583962535682090233630800141099979702884705276002953104763176706803359692757071634214927	-6557720959046902643387947994816618732675280496835926935318559287570434040720383724192846664104436972374025	-609650257434409341946367454901753720659058618212023640357013999700058361998314502210862912287273386396107412	-57022299053010591173854973952381682933031473943206322856713651536446630123893123792778854171811813954095401429
35	 1	-8589934592	-2084641985835260	-24603997365817492463	-40927267651326250513323	-19120933726389784303573850	-3681511962333882607224837082	-367901171845015828128588098726	-20753603697815588177805747470006	234795408954451023349880433248928	487849213016732861353272276690246299	168466924857927374498316209918898077009	43767741364572197061925589700874973483632	9397130891579864057957276733665212730165409	1735391610759969813614926573947760301160822197	283609966052006572096146768026683423768509488425	41930014569703236994932091957236191218728268297524	5706446043138906371091822784895744982285014284708842	724949143300206446765961481292155979577705892219672757	86951284301699448658261417727866989247416963718787632907	9938366694785093708570714111697524740920138048223351571279	1090878265792547301293146112019010809311115207331959242508791	115734078435381016333968796934147293505664967857262168333538142	11932435689437496854278243189156920090909904897536371616106273778	1201102309705589738915765308328839007793964853923330256391529447478	118500475509171488879492049132986209580061361745235604147556106894870	11497745666594755632290434477115835688135198184793564112490869754194708	1100320308549125656368750805247387419039123094447114021739394733633030330	104119358587620917815042473443410561121506904000688793671198845115767502720	9763358215892354190016410925539731722519536149102789717557252538732488988063	908972774825369984989396357579787510737603241150169664577053687682663755798778	84161193471363040177234854825592199499879653114384511538542750418114154226558696	7761030615239424440108328690284507920782334656271378551137167151812092441903839478	713730998986855581925346408648153454591677371959827479041026103553040291943302073908	65531912843546589971955043412909357896906037732183728578709923596180238084210260058870	6013298030541596530295227953664730995230022945433854077343199183150423285339644909779575	551954202269886271016449096223082473608263363422400686675805769614920113860818790357345189	50718830714968537009504936997704943291949868235632588104068786696694769473719679372755858114	4668944211727552644446034997275886716785311753904997655593937143767705921399557902154098742227	430849228202464552994290148853127196098092753132674134452764031089878392372386967695248044805456	39878014613314071566576321499380389004956264906034344011926485911026505824097871110615141221016937	3703919878492772511631859838434541336994780197732405539821964955533133849135175221046106608118595827	345385892757735606723659108203035540604364878185237235144679714086070866909402780279176774039278488089	32347228760131440099822358087939801827303470312782274686250361548094029565916063031915383447863054613866	3043793676844094384951901950952213810086821736505399554414680170106950809106991688226880560828454880854511	287858314410197426012495193250606240909366673173493144443395419080693701491802474609025081889687534869493295	27368621190102269809621835916895207940870446524857362015179361686517283964709622417255552184273208415459726703
36	 1	-17179869184	-6253931684128841	-98407650855240267384	-204636334504241318324779	-114706120982600568636245445	-25765607770343469738472710672	-2961593706781987623855591363601	-214273664560377595863454471775977	-18459871016136669955725405408634419	-4938135933103886111496408275062590007	-1698312284819540834535466546618221782545	-481692941350754852872116390503528990377077	-112761198080278025386835090148705000290340147	-22557438502098195864250237039207606820465953904	-3969849554093646784874595202962299938385970756274	-628800839665651968958268398349063401296601207263796	-91274872584494600028785343264089172927707097847076115	-12319346118651197875668543138399396628296114324993244488	-1564382582526488859419201046184139779107167454691991790232	-188722900361249573368502815839936147989854713051293616164214	-21803319579038690233214196429715921577463383482916716639549172	-2428603364942102592482093305012650420163616555694254270284107156	-262293381425627362388831674935719230683347035712624426722588521297	-27599618749427323379630777834314835800847511221635872674222346788613	-2841101700792053190203342010783894601056400468543465570975093556357837	-287123748180283662118467966868671570581499152790794494368618036264434261	-28573985220829949788162684666045641091034524935432321531367592567383326278	-2807609120936064967434922956179467052401221590617787401799968330052308740549	-273000193813247539836363730788910585005176465079525218207691364363638485454814	-26322080328149972388958875810220486717999425118547378325754073584340672363553679	-2520992211823457237894727033085942964676372300468970794631975844950084772661239393	-240208243257974992327448264240964566721366163822703075383309420970321081465784993219	-22801386110703776634393877668159813233535928260585116034852054420174337914785291274737	-2158812042351532008940060729519080806719320982718027241653170995968075036448615375093499	-204085645322928981778931894732044655932802440543094047158186015557860438023697903295279914	-19282621455208325674233520763375140586642333620623385516949268134264996622784693019782665683	-1822393981972570955294521899068411286322434839190292265140105347480418560092207432875219060953	-172412140175712281294233569874044589406793139782036735875446405325037947859734026840868372341281	-16339341428950710594318843185249198628187230607443583096339146260721141820556236368701874393602579	-1552041126223655439663437359275094986527492666047972007135723381287252517012217221899385442827481154	-147845236922324575925646654570468868804565835802717648900088509922287689008347181870460291381229301397	-14130452041219763887464805424035934806063885800602387305461688797105712932718867280293539527561513200563	-1355616782372346362675046848005991320327111924463428406187506419143518798259045680200355504283558489001493	-130592510114671091130668940926256296165362821288158040195310409312757795554393198855361054891329263431949006	-12637207673932714618166596983116666719432734832834354927482205835326008521135171029771902804378401380529618523
37	 1	-34359738368	-18761806505632645	-393605587596871962131	-1023181594138404499557305	-688132571715009035679573965	-180250099921280904490646694308	-23547034040915441412772758836140	-1731535058092866316055874734078510	-17824601323374152606598257483647871	38432499535558918285107318813897439035	16818904501977270684683124720144481387781	5294929151010344187993528192512897379602590	1352987356547323934205232838152365261539993264	293216035541539713261344996546274903538448287168	55569594394492262922370765321048835882192256492594	9430070062539802746978860777890547884803236323240392	1460002189762895571771884968458430659386675106241483444	209357034887417178653166154231492564595450589406924313365	28147037177053445265035372347492782020275741255390433801891	3583931997565492900373586242436233102501589940490591976245570	435809994496733881002899589065459786300581510599862611983859850	50966244046366088365146657074614539649077265408764690181973871785	5766051612638424641686689862015907967455218963374868574609384825162	634251023207489201626943052334107201050859556812856211857368183275432	68122459076384380852130488305642728569317750671237988718724875625338335	7170740580067534634556916526770711916287077709651238684169994594318973179	742099968603804420882655182333437371525508814896980989897338933711936041794	75715179922500904592520443447896658928298172384731614617345781122183888264068	7634294462209397768706404108281954357891656426846868063382602481971677808476513	762311844063161249989368806769543465306870685800571881319308352684465960973818782	75522263257009262918325075250633167567934297427470687807133125823590108731670417143	7435341215559060649118355518287778411961277999042748957925147784648993877664967114242	728505624571458285937166093521587639323456632599048193914231506556780822430322079520924	71124980374775003380971640157442572806242606627452415122397522921989430780190957985567930	6927201083017529887888927845327639927970485596395324795796544383972059505613435602406803941	673712929970609907350200151077730910510605139850722172622527105283449892192786385141645178601	65487916450725276612618675803212216127270569240835058176212960367004033993158027416732408422269	6367410812270474634797012028584156020044060634010206992245081452179261192670218017658867148276040	619711544520965944073283754498701480407592183629371038345651233074315758071133722523489928999234738	60411359843973360722435848660915868173385622158488271739905911663407353092850638061038706276248409166	5901991867555797933247313117490702353393056973671127735056179951141512846998336433297430736020662667074	578166346165705385808153502534125392122060039894124336332598979711553083021500479517322267531792629340175	56817460874541211142893032003966334131838745866753920519872939022220937201698680968902520815599513206649986	5603586166831448208931701058491154992710992884754127033038854817099433264892737412231372772236741933736905030
38	 1	-68719476736	-56285442423390180	-1574347303001119872228	-5115907936920633348694292	-4128301829712917388575232285	-1261494982930399015025830356228	-189003495034953449740213333372408	-16926381520847580517999919047907866	-1509598084074079129759389389429652863	-411875437660746592142983089171928695452	-170150345199199360457028464830156332041931	-58287970442659810653931468962755013079117409	-16235827892606042211150643587561729866253922270	-3811493470315742334230147215650678686593350220928	-777874994922970442931333050724305751741592107286916	-141425795739285230799450828760245423272222937942425929	-23354493241990110684563842787651016296888056285210712102	-3557991706436229213470760997917261805483746702075525855999	-506457064966460834197896303686465483417633942262810006492043	-68064054760633065689163605009400648286932517862344126310202355	-8711585055419019820130280591894646250370048014415363215355931669	-1069637119684710605138030776245641602203467634947737152881796189197	-126765101424841556298968940090210824142964998239821919606018521704765	-14576433007664788593693936911337891202750379678320644155066273160914124	-1633532031882103228099821389279696534277851846004120338082820641832931073	-179099482651053373207315222195436494778245546155813963012325829959646283417	-19274844090625336063568321890254522097028104759257480669225161974438626975199	-2042054835934161061612119943145844756136522261625769278802517601774902600425986	-213507966795899521527729973760041619126060214447071062468637640889443078997558141	-22079299689581929235008308979452877874888024363367470534661692280523625942072434162	-2262660825224296343696478000507111726593091555025507989745316764132779795458667493952	-230173612965047695465183392116111761977408994701625987237571916806569307226554457060770	-23278058087644373117330194484427071631778073620336960102582826576660820245029992591213374	-2343538520510520041424549685819107757310509051030924761895809284597683570274406240799153081	-235150587524592482170334304896596052845036391813787411548695858248912009923341867573316009574	-23541106037318357489200970454446403958963916411602886068223777021062039500625602454892972954831	-2353549842301247896893906400913284677455562428332046658443317809993382037827281127095284526414338	-235180495218094864774329915043137386032410024747042861301177517805839800257771452158372726621971283	-23506503561186257514659718756157133269380880088070553307855423983817965220212395527133496511795190504	-2351675285682749431467606936196533247743994059308946683359103845825050086048301101573378049623143409588	-235631378807588025000149061338371373731018863098026319685057764059954480401720415729884749365827605987269	-23658796770170481696887770100547398100337127811371816249824234904047382228818239706637406757665007811126577	-2381604255357888459761537820881015337543124777449439393152787729770416229759198699579097175909058381898992287
39	 1	-137438953472	-168856373083155030	-6297164069845375560023	-25579538979158188433040730	-24767235017811305702735923152	-8826948113447838409950148066111	-1506539879869723520133000655590777	-142651939573058412679011025033289753	-4419391555394827575411213672473363661	2982363986016279690896328865546379693004	1677957817835434872703886033542346361777983	640561049496180434012906526457809497956651822	194809387320917503033613302405474529425468284488	49545611303242145170498975144742577124995903590746	10889053077252368531816489271724144436792403312034975	2121058496323847370817706597784827600188314258708909687	373594292022343469981859387832569146737183729579018774060	60469688359938213498035291176458601544484728455226562468177	9113193215958403780967443649159173724431459809957869506939089	1292695919304195278414768226439392457477072368015563976544481278	174148637295087733564544066054169193365466839938361448069792219240	22449954864590649732828912386727378673056607416474539500683762132572	2787071903316198052792158817271689173060509430117783372131501597014633	335019876738744536322554626839982601946984315322295707554561361918747697	39173826781382064720126733410490059938765094764781521080928660183399774330	4473601159704955490592375335035680314646767444967945758801099638474009617145	500672090342489372056423477553271815445980369208670165389562249351938001766229	55079141825579506129502483075698116769005102787317052708551258627030465196443507	5971668712320968297389530479937853892849329662559290527777779404270393514084897186	639551231622102787407691370181452177812434746283491683860037774710909891011361381703	67795704017044977574566894769631638998232212342221865870442031313656328403566201521219	7126054379840886298214968354949010125062639901394215814024751674869284444289435736821761	743875310623052465400575688276217034133832836788700782272086308926384594593550010097945597	77225739506349649787875549265302978675784226177298502746460663883770747249193374096271274535	7983158811663967650665827825035702026214582220734182150254500066964074082511560024522522760085	822658454791835526181555777949193888841153805247499018189334102008323338161667838359429760597141	84591467407967120967990430384896670810981018065394635998385969188410054093405769434443553894546435	8687219571165912688042196131579927503047713785655061387647264691877923793803921124525573107011976460	891718179238683937725492799284462656982013701337965875822440182429167864518727413034251280568893388871	91553982803298141832125772967876642237426260649902082644921768211575955809442845902722394808807345429746	9408247585782207984875492629561323855179611068255539301090939739525082815285795724966072945513285754137370	968218767510591192622170594116050578272014649114678681973873574151827498510718820305444767055828526654245018
40	 1	-274877906944	-506569210875434071	-25187980853247787837104	-127897694591848920859710708	-148590965027500032804980975373	-61777516445115414844383253246348	-12073202692583537730640316999829303	-1349364847497824991479638449268433569	-129372448848828070773147600170917863288	-34796932743960852495704610609721058049799	-17061273503193037584320168583801266499772615	-7053707312786018842678661287034379007264182821	-2337792350395201757303737472292398040350525947832	-644056196747700213812402495589769827496967401542893	-152432453672336807943937110234390681579628683804032066	-31811607828036248651470926932725456709938644289005905742	-5976422088839147073595034866254955153548688844764489943259	-1027742106430517451728164852619361808236535894276084131652767	-163988929552396830798744941397406607092611001539859727561030393	-24552362964811149247511630222573116112426442176540692818975792618	-3481477617983570182415015389070040471382301640483346940446315280294	-471213003903583824812679489580900916393882974187706569219798287691072	-61280381014503619033834586227374024099970944754836917026668596457522971	-7700458649534711858556096112462272707617803335609877114697140893519567818	-939491341915977296541754729823554704955794084527876550060631618497040655010	-111750690077010085221698667395817653813379146462831209931731458884102957732905	-13006107491270908480905180423269245466007733279495368481059536835060518359221437	-1485729187180810567862997228752242791235356495455009325169383377589606345876018077	-167036425309027688546072285727581375193480215882677326863635016726844770284046103186	-18526792626653938664815019136801721057659054954956120058300831963708577918035748855053	-2031517720414146945299399093356877157338869459375472988072804150257391876491217754092485	-220637434133140545895903446809271670930608828584128643358942655929059656096709096318910182	-23773364194270273296263827801845640941207363669495882299631160468428912745646247668392209088	-2545011128964685591589543355880885566273852152547152803112922718288617861529457911548986562077	-271045082736165550075944546659999548882277931991730760485066753453175682512580747091741925822700	-28750849054241568845991143592524586800993532394598765571465157440980355979979797948971502572128579	-3040663687877192855078707684839485261980151329821227561748176703845673371641598932139603986457563779	-320921753253222146683767173410478191899515710477327584305935086544509148883078595704083172791868837291	-33830326372097441141783074413772987915640512977723676443408847809897659846216708581449204486914122178678	-3564644068580311040955688175225918707545903094878319509640539332264672456558645083960402209910307141621732	-375684606530788729822148227598487311680982547281919620312555120980426679219341003995026389513715976026399178
41	 1	-549755813888	-1519707815878240175	-100749897134590008139451	-639488466610240761577351278	-891481837440122454687474521891	-432326331305606244650440892680304	-96376175450863438746678399089880201	-11667387801692235352691158290369692900	-610174073836567429375294297280256441053	225799011841511644728295924441231744142505	167234687524538879648183486686012517291664204	77489814334386288639315160790635479351021883740	28050308898203233487597367576105254676679018813903	8372249417059613145253662208153329994846777881588293	2133881623216733421159470297256119276578587169463510386	477118585561048117886118638154424034522268180567171997703	95607538390395174917829582399288633683853712154816700410928	17467976326036623590804452548484216137614804663670180123397188	2951023871264183002559026300582101056858088759728568355591560261	466344275128096623422933282209118871525727942077758680632099500415	69602639868220591165347531424092276395502290664008862794910699050673	9890988423535945052242922772789704584367382838030872939943504448658773	1347464455393900154569639457453525453265227715164458528473125092177238908	177005601457133973045324233480472985690453458132822416315599060400315409329	22532825405876101916853228233426139338795978782978131435518475277658126668558	2791713201539819193592205535898111706743815654599878090889160441364098075129875	337886111394114822646286673369435861410411971235472996989867692542531491058281474	40079515532481750366649873528769660566403368962757685880186801723460050724984736589	4672594838979349143358700482681562848674105514043905314140852059410946350420793889373	536732148834879559810045915998171307684855357836911535551863443726620520862973313795235	60879687130594735573209123577498882734276342716878225710252275558148785860691363132750500	6831929806050954535527905910666319649687001970823970635319487147694919915462580347222060806	759829131513956311392764053236298575773031979892589908993594548962020954352306430349698877520	83878887136183404463390316259002286225261376140538727456557931921201745794891290109550199924110	9203311762804623515081214436067092654658718552285191690357633470279081888413792833638836975300766	1004888806572943375815984999582450279103556952463129203425252319967443399186449440902561302742197017	109306691809081746236014077371848359692973612896444235138383597498416082265929541722007979054556940747	11856439347754296468738446006568862875844458218668334431533922863484098519244469812656666554538068215404	1283576316092796326556756109248075106237728075051048672054696034709320699328222874678422484615313637028311	138800858561875572943759675537431945463987679418335082655719934302983100380994724883072303347969107099070632
42	 1	-1099511627776	-4559123814138596450	-402993509704530992465628	-3197442330315727540282668523	-5348578216563505564819522656405	-3025836122542982304662171334184747	-771678085411988268682414405490813010	-108197405531141925129463139938297371378	-11550907386723772615612541943716408378350	-2991847026713141557352864177551900774745678	-1712795302488192928057315745692471720707684188	-853671236413076111850059769896135250049609066872	-336627684436733123971820625665982403908095824611456	-108835105076325916312919995274278199616223726587267208	-29872289344653653090964907317951112868120784823152586108	-7156057021717250326790687616225663129281658877748738195282	-1529507570838610210895881660632922276618346748792579848344048	-296900997140536128078104491212810603189185594037459517017571881	-53105998447149519466273018379298269489478008743133349301515317974	-8857980473391894513159002713937317035087103071534364567203597976724	-1391568360645096964386698009043358486684069330469886186700976132802217	-207625551283688209855929000691063418098946433156975735641104680791304681	-29630140869054659784047591856416884563437628813397969328107417856922192629	-4068925306777081968131289737805839502295112128850388242457678042590114774383	-540458619514838658267438782832866826927081261831837379251325229159144983387411	-69745601837338713896479742695850535520718420962470848029136817777297374153047700	-8778497072069330959540573262841562329157005618923090757002495273792888655874022734	-1081268021118675334414509189840982480860337853197439145848625047305203352476534666462	-130717666931296483194399780435754545298213685978762449911458576675452030399778285430892	-15550530936928845232400744853234548294867645332783414818206705858380687747354006559980557	-1824548266380331088069658784396520173775858030450900992263576479406173335510426973325709365	-211562912056683980734027697079262816083824038496771053781048201906263176312589298277422728712	-24287000032920475575761277290785433177134033163224949993515981380731290931412515267085904971533	-2764705444477294457980116232994453285052589448280794589614070279106466666545050460017314869708658	-312521915258822932987346631946676058678174049866966097730360531431940852029414372551497586564217281	-35125256935507909411423149090499414835864488542209998462497577191741879385706757220696571306750363070	-3929702097219131706494646490647387904524690696761351458511860049729102233780626173899398268313841737481	-438070698311440275394119117762802120298082765063376221237592481917418030414455181735220584504175271430300	-48704849858647326370022623135282463291436031764524499887673816160727500655703505937854932873969281546759218
43	 1	-2199023255552	-13677372175423541200	-1611955802316636849585983	-15987211594437606965213219477	-32089877621685513267650413067654	-21176924635044761414657915695670220	-6165302699657886768960201959901328088	-950261099235157444505294646677979750387	-71741629042414348919855619003443598675106	16384970751644117762522476657055881052653731	16643100997807279844743293824337953168457134314	9373469452130802075906078838136409195170537040330	4038988295641575597529616507900455106351129522470843	1414793463736530545081284716534500465409066174744302982	418187088525974335866411267783395692126333726125131228048	107331465964198832036998804476672156510750687507043187199929	24469137970393433535919918141751875120653987584937789864482785	5046497822979727053954961890652177641294947406268119081561292420	955709048119190342732201307382752973329916004225436684816197610190	168258092494945530547619100942838311664952325788156022733427724560947	27822647011478847454939740296203044896130039424265990977751288265689882	4358517692783426072207082175885324121045315853341640368807194543178057816	651581576652306109069147298409963458721870259111733815941294755514986925473	93539014329566400358593931660880266388164765381863388879490109065742250293086	12963766166173521002468527298743844730332434091910437255398328530293900106612290	1742554096465421783488815597518365656834131357578992148812811505202608640117102818	228083974729004311925218500787108392022182624785165289959675036075863879251954688902	29172273379640870374116428422478883199570188393273164024142098437926784914508220925827	3657106454037094676883529479376586778784562059693332854483962696080586674797025324158602	450568686155314396260724723751972813452118801917423257384917165901194450120877123425971761	54684895449048067640144605190293520508687871847602563069102669237298487268112968774251369624	6551874538077840833359244362687711090556633763898997925008648850926102075307062416205023825695	776358685744154327420043703046154739822997379353717656812848024681578835291811560186799357609702	91133134459092804736341704915713958017532387462568820097162145827534317736972992232817795631373605	10613254762200209206285614805474741718835727853124182302315327547531831421254269570964705595055348074	1227872397731594136611504961427226450910104629836492572003702606773060976982912712038380043316467461014	141287947257885230360260642322133332734570665473845276595090726895310594919763169003251682169029862987461	16187025422314010425146500203000658787606106640061221655542182565107572935626193305574036668061226429805333
44	 1	-4398046511104	-41032117992286127301	-6447768499767583595653224	-79936057947568756114210701017	-192531418630207768083509131044021	-148221140764291750907390127274428244	-49342420587862821640579328264564387085	-8707523384114301269339711022714623341472	-1065980218433333286706982732168238009672225	-263273213939391019897248059838917217718368458	-172239262600515673045828797569227296273360788217	-103325526566217857129375490905369290541544630589961	-48473389829007026927892039299020622239938485880524362	-18391884270595531150382179884386958628982280727873328034	-5854324756334068624892580809918272516244051159232710915569	-1609849991630521067302510905735165026003237691180563521530123	-391464437767593731528152770493212153023523895575425025900470495	-85778174282911170186826508958470157799120972283669105945973041874	-17199579690613944422795687136785970662363471046210957892308134501771	-3196163569268223955681402304657933476734190443273717570529008634139658	-556295968597026843200937756559376554695753561185054819638703635101170814	-91498112646625953843239270714313673709651992196337922608754489934352271965	-14329164521437623730319932846410285024775449152491195341234901843270541228002	-2150425813652801747738696466523193516530485896293126621777150373861448397386937	-310971119997571953437865883466198744393103333509045950445515354433305551978583629	-43538881527502632730563709522315080123921540676155891691722859982965158464781609680	-5926417718221208791847163136254954382834303469169998033917337965318992021993204565330	-787102508040306628725922139488719432759993137570826618864420980274020105313785927571449	-102321321687457160765561066818085301742463909097189168951632462545194352149193783028181811	-13055786240261141143315492333922010456606543427007994180562469027610918047008147158447879410	-1639104240197004275709201520093337064735127941323796933973912317692689559511820520921807482720	-202917539628506639958642790885889808654375079934458177127096294243083372368554615758127491302858	-24818736447317619705460505220895885248073884761256621732756364542724271939786984726811302550613912	-3004229445717237132633198416871934108111963221086051359769041351167261673011984109242682835030032199	-360451313570874463014189804816642302041412922567117907385291960535916004740440062558306434215777346006	-42925697289754284005072666288554029643930085763698365159613248582844018591057367511272725132570278028967	-5080207009571917351050728529581192599631295504770579439903612896167744684268037228460345873333285187724920
45	 1	-8796093022208	-123096356908889389305	-25790909870573442974540771	-399680289223574519338415185711	-1155148834084223271059729590247097	-1037413019180022001076823830075196920	-394418458001090186001826256638986694882	-77205997478360957065901638626669878812993	-7857045219322333733220370748205195083874095	1097074069073678587883103117816720061156522112	1652776356452817696480356568627892618014980028372	1133738218627493026957327651311515337858816109349496	581582468426415161457826326526295666088848169153579871	239085832384490221038002511927395569812721591674232237328	81956930156780252290450654802974601144794332195303287760793	24146162228264519041381342522681009078436215324829308755222024	6262846117546224121005263340325863124819002793033797170633115055	1458044605602325574030821434828404306665508233217556438107753054369	309541497300557228879295114953802472171100091012382440911638597554659	60714523404074014037620064714207631457247044690950540236714860338619093	11123093710921525725122236185202794745872407557543899334385142619353085734	1920875935991341677260645847980604168104889379079433154120652716222586824555	315129019677136029121214628122357123298405835005854395696536324752779612732575	49439393618859187917428722381084557669139167128663093596138954315331512816059931	7459803487141663992080601045026136615055865621158365741119680102144620287838352954	1087897825651959781941607257386834926938983529352704515382413292251262528608132761947	153996509999224009778887771781481509158822452131397882895334533723615158208971991403169	21238050480376907998674542645365892207934422313266415003085169911075977161420868011017471	2862978683199933304245174951345594554539844019842776815655458490054351668035526158274301718	378328883656895634111509273765546175252243452849469082702747493444220904215208389559023911635	49132755396823391839982223537626487342702271688798798387838130943961592132332460467173947930979	6284920497818759849968361472406513583711855620566206759999917598109088267950871956154111613865768	793457817578413880106625831566258378229623327235960629501493096951902098580679334168791981559296867	99041559902220942005186206865927173601431743647310426686053642013027307869029264422932828685913096204	12242575698182778855681842344787234055257529078871222579735629578008965921970878589934203033395964563287	1500756209026120171181098226752838971195944741638614671545282137960621405001218609198221557918510124503346
46	 1	-17592186044416	-369289076590730182720	-103163147096825087906502228	-1998401445896299119071702938974	-6930696396635739191456490899634285	-7261237278610175495284509929674824746	-3155868018552986408400657379970170989932	-702381866651613046162682105100177909441469	-100863750783645166930934645789197383827704513	-23854535782061779630627296943272484329269105346	-17361970006543480271702240678909885776436505352065	-12507845661927350084673903700927751293595002337806226	-6980155433152766732309246793058954579751898232882491911	-3108079431688673561926405536848963725037748720717253518123	-1147354938068388440853289702296684838616286761354243842130874	-362171815630582872015859099457192479609553393657037207465124279	-100197348662318284044283967455076945546372906049413907782267181628	-24783992558238814884883951681389674321163467486936869552574235619748	-5570931856611432017146284336149718817232139996938620090806614538069327	-1153361988283344297551650248634506392139519593694301618086442265485624653	-222411008833883460897935712341616279398931543360039842046721847991034688507	-40327290159119039323455716294701041553907852065248095800025436407608273729603	-6930586469366945312515949912233054518096239112486239470269826262658565527726976	-1136677678664836591053901247115457910418132131640619313941415124614973795166579070	-178958218140527885099781124974058971843896412889252652362822825107488656143368417309	-27184241067850195780203679514041564748101661026049939704144258827089194755122370242892	-4001741353871070061705786393771033054587678449963366567962439428753212029092701482936659	-573084533936126573383869192525143219979096574298753199189110742636075086604643951081284926	-80110945608391088795861551632599033792802600579481661873910156470104359368296845264160846839	-10963740166972373385158278851306680718640428074647831334336582752128555459899823723595691474494	-1472852803114220161579893206113459742545433725099517866887811054451138078599965008516348491450939	-194672450177473334351617970606060308871155798728972662792961750529258542135164874463449026921390121	-25368411396870502328664901817876179814611963352011350282614757460639251120040332110864001211307662635	-3265335170974123909358690953101779368631099820102515427484803252166883790563167047209459112168101232275	-415839269100738696893489906667132918220903671490085952895254216191961118323783675629243711074505074733993
47	 1	-35184372088832	-1107867241500314577770	-412651111230894299651026343	-9992007224853072305837420975964	-41583188265301563378125604009298556	-50823963414203214644007368758283263209	-25233994233051517987970055072602833284259	-6263907962700283140124789709849789672646848	-829128072364512980572456869982360559854120567	61056189288310728381953133624135414723134513890	163620702907165834478022238548535298461637265173422	137107808349427801958068355992112010359517508121696817	83743473842622097978494199618548925543844612042572117704	40403748074307986393346299094680949420473397726243743229280	16062442900457429620500450463709697517820485958366014060580857	5432308746889712475074146650253408532982996692778218424555621800	1603042906639752343489618557856929380402832788546895940333782982728	421286381756410448648844167663184983180104554088486193276615009455119	100263730305655493233613697292513968363617723636522526971674329936475121	21910240146846088376757653052718126594875428839159113218733240867987946158	4447304531391489455443626836876909241009788393891027107734215448580027351224	846662099393510000975088845318570770290907882709678559384719267105445043809143	152427863054359830015836374660424385586660964740924110242789129177509589583104641	26134591152133287755747519093867576662569084774073522609882054362024712221767439048	4293301954717315952354257424059034660146594450507634253646637560693442977748841265350	679302366624083749268649946368688937167009837558262891278378922580260235598028100785567	103993256102570315467243689877139744167587921928872889446916679108033620315288625727859827	15464713943428440796724516414047117637948272080878003864611879185658636697180137306814381750	2241743021436338474190320049270951129179370894747985732066311637563473256739559246501732353208	317738014125577042608421792091109139699408273221545856116177220211496467063521228039184712899685	44153962103910886373476258161854314540940669353943985694118720491761916571562484833625695775997987	6030205829809248132688893290739453435060504421550692868782455269715147323472105807060644044932786785	811122379575242148366803780281657570278838499075260160059232872718458709701742080934904588066042575093	107661994141674468250607576782325317517822841337796047646916520322634087416427727756862221427053354499455
48	 1	-70368744177664	-3323601747957191792531	-1650600013454447003609379744	-49960036122271200353749050284506	-249494207509078518095349210509913789	-355743457216984266250128502139292234560	-201880905657336740403818471061362480813747	-56739198914035778902552440297610740484013306	-9716853880873282169650202535766552967528979950	-2237917094024130130766291823284015302502635691934	-1756049623541623242042285531725281134042566599402311	-1514384080911565593342925074428243520683870784689582978	-1005158122436186648644128743333400354614025421343500573717	-525247859947134334153093477870031556451419220588525396227951	-224868224426424225573537974140283530962103556662938592653298061	-81481147609123653141048530955495139099332226749657182549959105674	-25647081015623691526588086160037650077809912471115298691875102555336	-7161246035069673874896302177774275719848398754073738711330229328127560	-1804538430609435643482075238369253773417229065977153316710806600351935640	-416232716678112190144876093218928633910876384962043206809813978587486539798	-88929607704856079573211356883855082170427697333311137999492415877276541764234	-17775895006730029537030781652775911310578841306841993511279346295314486010248073	-3352512190650774615145955268456599876472013547979569112483627124306022487073320987	-600906697418018367634907505575840536244375809416770415123553375555690534225007794307	-103001953540698313805339297945396332400447811880686605225407033196879172491714292463686	-16975575854524550601686816239777031840104337734044344284225178452563977506634755347629769	-2702576421403076152748409005830115896996994215993432027658995705969857895299895232030483402	-417333114304722003113745224060636163584022755554768359516248711610436672333441962504777847319	-62733364970383026335756161658500337924087676118644339870229559110273366414143719424679296271165	-9208722204599263071657768722298747072401807312721840917350268721853551552181788256713576413226833	-1323733805024636712736547008535870496484756868460520373246918269233188453983810652934750339782392739	-186801879295194494466565358878822855239656749362140361573202705422469425991676507767000470473032755781	-25935923009038896581085057096767160463274053106205694264258659413385711714857368772730208055868022430441
49	 1	-140737488355328	-9970805290784071496035	-6602386759410397429453342091	-249800180569700192409346012574204	-1496940521438134594096893024292285583	-2490039120368922552978299206655958296356	-1614512581252950603375048950558029490911383	-507795162234792004696693821088291313616707449	-85669158428626682532975125889805746091660557837	1584546271115959927068842884670370045458060827926	16123894707988338614125488041172286355525190085123665	16577608626908584272815703812812203210925913631165441069	12058382107594844771606194360564389145068670130043978731818	6828013672736792089124064340732600167604006834264672213364717	3148077981783159869041822049135999401073493465764353031657571622	1222171799389837318886559939042471609420198210762098710559610395382	410330814257158691209501605569384380216772299007298595304509908611255	121731844572778604144235236793170116684132925846610762534897385473541929	32478351919180311179304368582024679577568476078586790826882055788813611777	7907370124023762882149818612361417971934343229882689553100307678972753952818	1778295436919491563816542795213249030498393440844419647979215186186664586803373	373217618371961792103348107627693995990837456872099372382124196253196981857427825	73737251852639662327107632642409080726117615015412675633155830480486965511998153700	13816887219815332263447533240188165185476126405725778673579673466267715935846050158531	2471226477843775869228725958521314881256797167078430402073146318261674032152824813177893	424228796799419232802348246953384780123258676786128392374386740903751080645033406408579955	70237033823156168591878105589039679183606227116755941233967450083311609876723175591477637395	11262641122116100521765025749619967387135238550596375937024025080336253726241006294773259360073	1755613025403945122799418376714902640377423452299549269850812099579016085450756005112250952729366	266899626138156002128405023048109956988587108706141484831283887409289329578817816580080503089263314	39687241610421181950186933788198989690251546318163623862627469605702274465064015752937968426693928025	5786959364596916416229938892119630051557833736560240363649744862714269467333652464275841000524242175425
50	 1	-281474976710656	-29912415966177206724990	-26409507154419769806581726028	-1249000902830553511960368780756845	-8981519966384328068865546655678402725	-17429380825027360751821408753531372840025	-12915943643906411887743089358112289445327974	-4587684071681074488695980736477673763208074119	-947831238906782406745870411862354724131345259832	-218224996566002135996820474323381243266384692707426	-178460210752002886927554802604292063490457365930873002	-183399329875177957922629226237092352050261405205130081022	-144747671183009116754530633969106830867168677358124452308695	-88764868199658552437921526412012533023747843438374584107054564	-44072252857381431787754173596368178176285348324014988260949944204	-18331988627532208954229865773015975604408571163673260773247252172783	-6564978285229919694182755646017385859038070810050256082042099506589113	-2069301271363232532891873178297205833583747002721337030216463378680651372	-584556891121975162645833993123112916401049042621509483269765325611574703439	-150222155134788698934042815555883582466841693350053781453793363488116670297224	-35560567374295230200618178070716167643904646583659533474952198792849397706823718	-7836122538645820195924362602994665769903654487622451962514560823170875441583956855	-1621859202524798169045116226653063342164734956007863143050966728964187065399337323318	-317705103057674407697293769923704726543907713735817977090008681793281156582259180986131	-59291387264062073434789941173128655831541235106063263397012639030302294706901379913184223	-10602026441229232463499989903806418794569919750509903349746462004174044066561483503607174369	-1825444097577677920562112805851944434526180863159888083471797193757830086842161977840588444062	-303957510020372398896705315914550235375053087391778275347440381383593414871044902816046979090161	-49133219137972223232529243381908601944390113419628107994964259376489682212081306660531014485171669	-7735950735573513904221831659447747026737545635758981271070519146398975653851212572118302944712388069	-1189923847722905538513297221168189259636401753022010904104898004128468286881043331053521244585940665899
51	 1	-562949953421312	-89737248086181604648740	-105637908968013619492631977103	-6245004513777865276552413172636591	-53888502175840257066244640646834683058	-121999823668459342848981824795997545818878	-103304946345957659678118106268496455259144890	-41146655069932178523519470430189710959864570476	-8741478971449335373967512179369542408163663084004	-277972111281813981953205164257403996212135657865909	1578139989983174246736760888405472009921311044029086327	2003803245061416529628049858677486854315678729300352889384	1736292662032177606875018042277305603768931865095243230201181	1153906135860310991549525857762555836711860751494823789981988015	617000077224938827793691928912591712102596173788141662605363808255	274972144203931416225676891744955208169954132241931521434041893458395	105035244909292425376207060009474693060791966364282051661139323624846912	35176020063576480014927695690701769046209892066558966476390515512499295987	10521168850107135948111171125044894125659742355158890679728408215547671542746	2853917003799255073882183519201426420475782394482091961706301592296119010447962	711115194601713131838685924748370308958721071245997466303719944599665322303823863	164531070013395399845239290856963334977857732362174718298625231255903450811575679774	35673695409556570767911459157535229861735062277554909979707784313358887898493475800056	7305467993909227272905040474476119123147776638364487922428081907238608965609157633905151	1422596244940751730067836738085731256685195398731068503893620104720496440064956506670284636	264965716736202319255326001294954458333469687011241407893946705566444516200629455576933763545	47444297667281894996561366084369654833643269454335658820048792125851526084579905005905313375308	8203508281739416156429410561420549056149160309092651347745922740204126129421804874271158408850924	1375107676760352209189943746360570374750660917197878138196011139127667320747755064920475173344922822	224230861955352130595652318771077806068454821338614330414671107766506601735767500633467677471043680492
52	 1	-1125899906842624	-269211744633844782893761	-422551276923059506144326680664	-31225022568727799333955139161129975	-323327932236107039057360369123928823077	-853966149622367345513630144782227894803496	-826410434207461177081961864459018810761718089	-371158926035812688764984735150357075120627603891	-93239868491748172018611510981643984251038140193183	-22144022958009578384910422275704948283024160393556977	-18256722729699723221834392632977037645465249789561599057	-22218217937225464770164827308997651570255345461355977411193	-20844805879418963033672810751798306042760553589350333045956437	-15001041937015830379054230072139775200976216434919162214868258908	-8637885852596637031760440275106969496904797934656163107711771521940	-4124482854131945814362913305866184508271390369964165388729370074315745	-1680502218722598878714177298799422716537894219691454848644469984689685143	-597960814664954565974730141867065063319071651245965869010656170015976996389	-189367354793195590061393229942404449024432951875526244917755923668090475554858	-54219255509942332815205082349067831805846737620419429254878137685434751992837567	-14220572988943600753074071904473877988133409408655572335025120514418808386745946069	-3454629871639608893358241837722572282624899195323551713128631010020212548896437777286	-784677151579861151819766033838626223855969137887721183889802919013543010588121538373480	-167989026339513799697677011274702736738140040045825285458515272089462334430298235015857949	-34133574930597519130245095685703273713251447986433546480594804778471653447207181005250587054	-6622189301676259482725779595206979451411058704979807756550163262787863205507714309723003777379	-1233137804460084829247518628980724714130310291260790759118125780840281966200965998548010658747375	-221411122586039261875224799653972227599381481411059623625579375714156899057012060511092917375658952	-38486833898326779686927687898754273628145630777038218629347063659156847061790123836795372478567684522
53	 1	-2251799813685248	-807635234652134286576365	-1690204030845253109098703039411	-156125112840264876124471468899270357	-1939952160342073108253947078311228829349	-5977555250980152633031558346588125080590812	-6610305382127881970903891782012541009505280904	-3333289176094601984972967015355851970439139188528	-885170619955764957953253583554717813673817248552719	-71644409505273935337418020428719274767161683680514383	152887643960328458914159940836240906047763489268870846663	242108811613237764784962853929444904989156862261617347009710	250005598890985208449200466825870496807491852687534935893748714	195006372446926096382918320708825642790607923172512320620400581344	120928661599985933406420759115660695067849721541810603628289763795520	61865941317504270572415332662892911025220902393734432425832512551539509	26887171366748214725646248039085364893376138610971502408726336339261542470	10164860898883728931982719598399816436998655017821761904473273359509847235328	3408393411341808236184521288855154870539609497033257558672439781872090891281424	1030077997498035793086511000458887762917008194272403240592535910716634198211945109	284380300800246931856696381643484456954816966728863946168028437886002394504108878985	72537297222460321156281782942039777616091871731599945405777134804552918785796174261745	17260014241463355984022990244102982646581725726458171431960261166206825492570643773570010	3862976098982961592045516564578601103016602033710225050557520065855661110959365125995599665	819013630507022594379910127966082247734793400414032595548356385689913866873072920162808368314	165509801103857713582195616625265680572696530410881878268501183946381934755189576083098798295853	32051649229534141151952546469499487830653321614962986923610291769737849585354426957871069099466296	5976010524676521864295890381590918300065201082710329191272312373831774835264475942633285055833389700
54	 1	-4503599627370496	-2422905705457602735519260	-6760812892840063319458535321028	-780625564199870637190976303525773336	-11639635913373887110899439469678405214525	-41841700893190019681180750130976123992474384	-52880243406258347507907298971245689247076259936	-30039446421914604712873434349504569714876729868108	-9223874649730870778198208853222997696162577418026387	-2333909061316870947105944351904989959888715856528878488	-1884756628183344833012623278590625003564504392214695404039	-2692951789780890385178079721207528234630309638611083395212451	-3001893587275599921983044848908758290099723565346444025271553508	-2535154687197727422614544285418527411046301780233467331801977691982	-1692986097195921720364904911508546683837809887286509373914482090307968	-927972375364472513394620100863353276904885908009446032529639640575926752	-430182647398152780276049600281632793481959294393034370935172717761514131182	-172795540422040198703290866301162523844241403128544364153552812637130137825493	-61347577457504182293415703073498361095590369020610430897878304801899233953157779	-19569988237076546106621637990213395595025503054742287014305487816865179610964297317	-5687045105650916718672901873770324327342332084618212072843595818946511840378262195130	-1523094556350432542403816938251034575005075290252876676493740927798828699112672852971083	-379662648319457040670476842184965302264473268551153147433368039682144187611382810874627867	-88832248130172842606327267526452282262036910913577486157258669544984837441919985740359998489	-19652099423844645575852938876920754486458796195877311693611389538267683104843374115424280682890	-4136711632483832952772310760099549189095932120522954115791311473469691760084268358513933447688007	-833104486064526835336534210088752796604352180766412591622216551906440718356691586842925422771361972
55	 1	-9007199254740992	-7268717119375207958138110	-27043241879737405927025310774263	-3903127820968986101062906074167247758	-69837429773172186934578632890039969784360	-292884488569415936071992723887503668632711027	-422998680808702882253007695468519021672692067581	-269994951799948916184411142761737267242459108029011	-89210421204952835450054277094679859961334468048258177	-11744157964030195618422991308812677963659396719623289856	14580029591997352043107619044371355605647297263093499107649	29235928425485477649146328831292445011451754949275895842788572	35996969129529405769045008946810462334811608915698851198582836264	32955541676488501987828854264724915059587596993939531266700120605562	23701531849988592350779011706771165422675356558481663583747491499476735	13919364933465285934136197457653613749984109238468133539371154755877213354	6882752939473638192631939105448455524617493979786750734268213278904247305672	2937417752462716007364454941918784568975217121394390488542561903158274310811967	1104200325686430126080154498364410237243226577411286865435210263121288515950075482	371804380975534337096850770733357365354400584809519865845249004882899848629994335598	113730804858881684447455938712805521143832422654843577637631463907947005117189202758648	31981400397098047424594711839576997242305848863115057154555268614218932063314468737979757	8351424896959874226232537465585607505432081588756951750232358630950302450351721186823742466	2042801449478663003763899148192301374235747074678226301055224581077555630546358557822147829059	471557375496084491181146703692869519050451405924658273329230440717889132213775762319250895506171	103394023119881743929832151908820100819497770061456112129757553350484898704621003210746868591220605
56	 1	-18014398509481984	-21806151364130423377574991	-108172938444081104173672888419984	-19515639104831846814463626199492626224	-419022651970786051560225084416963239266285	-2050148436753094348976615746038908731124193252	-3383853872998348166818952563452462135656460860911	-2431825720106051838138781832567353656338525011629247	-915871428506318420329709823968192678280054409314726644	-254380007829195826451115901759601523705831981697324311137	-196976840060228541408859663843414773446056169591740405813815	-326615403860461456734163493848485218874879821378760547958550767	-432321771724077107676866412552891225851034211061148180206109201622	-428439747135354113480201841155414819265919520565199953287998996932809	-331819627489566188996932516121231383991554273959207695007174285632752724	-208787655827467445507888843339122857034981917913864816431575600852659863301	-110121676443999632708345417612037742288951827863630686819581317456753084417525	-49934505165096395878791967137505025063020126108585170746984222530438603056722488	-19874708684081688315539010706528069081788840457645942270110852142784677741499807667	-7063851475547621859006402850117764587769639994260455900462285713629265125611696523880	-2274434331224298619453519916316614656752315586590306876579651249124852570768294421245063	-671541282831215437182928812530368709545261277635304660533376361523827452459325065540157390	-183708279031207986815098632172722935362997873351015387756318056285304359526701304534084760078	-46977287636184161647942681621351678086260864653340060102183291583737486777241057973092052701538	-11315330738982743638713643320285501753268731460715116991554809895965004111547099305832641077382132
57	 1	-36028797018963968	-65418454104400869139046295	-432691666551718858091406489648731	-97578195523885930308353402401091747770	-2514126271064626619934810557947737839686395	-14350773595352485125914220114691705914012212488	-27068878689690526465196977457063462047206593034645	-21868138693414703737863844992167337584959639807412090	-8964437392969450526138950226528321616257460704694008781	-1669772305377661952007050437841179456305996444496231243545	1356024173052204281670758936247183737000279639697144404667146	3527552712547479610256500913573235734499480606114138132188378710	5182830871463066609759962656616638694193987414934890244312428111849	5569403863199086099531316280898533200334174338539475456094916169336533	4645429548431534167403211149034310440092728937220918214096414443292103974	3131777329607602954773581957231849227272747325519846400505955623943105018842	1761913605783007720600298936627079325928116084502606581892650337443480747113154	848862635714945272812227964372400971384693431102238365427345525377683383465673415	357730400188601319789286837552305120602490677802119224032136998004401890054354649326	134205837423082963323969850237368728893139627949485235985313013755976649511287039885489	45485414565838563209245318598042026170162386406666738407797343269300034970000849012016758	14101072458532074287948741411520998253320766089006267992698342231144164509982987812532476365	4041120736212556716240068094040215979479504785700415275803579463785738925164071805587175742433	1080327549154808612561496990696430883280848461928714046712603077890979483992364841848833801318984
58	 1	-72057594037927936	-196255362337221805429781530	-1730766404533058846627763313911228	-487890977619311898324234975252932599647	-15084709452461048138424182500991424742738485	-100453860467568746668763473840925578912459091623	-216543385955202988255691020027863265998440349546618	-196899738347272746612972030090189522916994749793985016	-91161299038332338645269481658645381038474899141695939858	-28506512736875015452256418662532417689164824455102575798702	-20921003032176874937673597196492104111782911984945985799991816	-39650216418624080861910326209236564120677071980478578434662239344	-62264127540737910226276055044616729229031414288593028298438862032690	-72406416869139918822526238752279085389636069236754920798194356284112388	-65035845273391323602130728813786208779133939206168432855972519254207102916	-46976187091855661898108683157548270268142145122236016228502956055663139349239	-28190153095176246195752941782057564955930080374526585718415420331620057136161322	-14430305510213601729303089065847379900399201166581171508597333165748864671655323969	-6438917486487693196091720980860019975939864161056929339497890408256272963301281330548	-2549786110117990598918947648591165028759628632883670575133141173772202086306910392942841	-909649389485342814185996432303854760510749833086550551490013925371941049176992612908640108	-296097924673081125376898692701583695827604595301930156279090551430335652831881810427496492902	-88895427567205321252318931167421895719716481793605117737261702132865085572301723918090004230977
59	 1	-144115188075855872	-588766087059703812314629880	-6923064833110785629297465321593823	-2439454888094099757745744520476453295865	-90508015726431058882292367745205684760381662	-703167506010531339137013460145423909667427553456	-1732257464622947241529867840237000040575468526041932	-1771159727027587354044176866092977349137271459805686593	-899141678747453294996174537381637875607834779587196764646	-222153441677408704219146829821811128395606336549376303046941	120926978459860628131621706439710967569489061789802074756115608	425146813303018986871014497980405330459773316363166342246997949362	746186051236478769194339183983426122786105364450032035188552402752823	941215224261316264358415277935687577310500991544811116970264147241376296	910493824662332230665980097249313188003079213261400914403400820342149054430	704636407653534904440936135058378016205652153860805412914406415196313232871862	451035936094061593563557362531779932659470361021645241102980879062047771036486655	245309803568607796442150169188390756364740465435328234719346886789361956125218164382	115896838987414953400190947258834607151805347237870068617370624157599760191482614348899	48443814304342839775762809845141677225902743166306583985442128651150922321457414631613482	18191927472977705087612269869615120115783036359215166133515521610283012614395841061461348842	6217589041779262173513653229276361313291820143810268095523763287768616491252911028662387208962
60	 1	-288230376151711744	-1766298261275188228994460221	-27692256977378793605837067673861704	-12197274440469439009771438674767796722053	-543046889894889985561805606939599382876673813	-4922116390289425356291885296702295814998021342028	-13857649165759305985792473677747907376403133390275013	-15944342986207129830639704637722728954422033368588046594	-9088161676174557283346319472022731879576295268904883003053	-3264776461722960026432884132939713343646348969403398116452764	-2268154874709842250564813810514633190685747288516496264162693145	-4819589694332561297874221823977530132303367623847110755020419546701	-8967969714351808926219577525605449895149356063832195743610078735938932	-12236756819946745969693468033322478425463622709109044844273431341366255198	-12746913186902174376454732088022985753972818064328881802169411308616645271051	-10569467198842101492690608845177700706426772546299834515887522004079612243265922	-7216483939211488228938893312260159827307292538601753929149901437477262243246636739	-4170185808079465100296637162869337715651711282123556422770058387013907350729114822297	-2086084285124207095223754724752514648301373187010890066396617257884992429811384552997493	-920396398579050667796667486999274760172082478863492266836664813196705407037865957588333979	-363819462293386296892922387275190196411403155100989330889782690419214741806493784487716048405
61	 1	-576460752303423488	-5298894784017718271084521825	-110769020844322127689289889857906051	-60986372202325057443979328978061627280043	-3258275315151631298496261683447442358290040721	-34454473094743744543146478453106312032061958973584	-110857019216474022773296175594937617939766984820443806	-143450468309899418484275625396859408992249460892225957595	-90080407956090878010715634418494414655152544671610344605663	-28505949787921412454819143192602995642970955746153639464882690	9980581366303366617312815440647034433515728107213576931037548094	51157913391546657559046417574047130748644530433764415409025810885400	107423252324991135472700079697132203607844595864676715450014491970748833	159062771103036078593038022247417331094520509458573074510682732468692636048	178455249179807132573906116171682420845710443713176991320814373362800103641311	158540909411953203442571050560667518794583335657730164928584061537065772101293523	115462465615609968198081794522041946494235416373512058952231018577591908277182031273	70891945778100840337057348709508227106692505241865728782806867157321703603974720285378	37548575995597945683074899917963165914795221721649647347331617423893503638874705823115926	17486918282630940683571172070168376617590630980592840532599030194141022092678728654071009964
62	 1	-1152921504606846976	-15896684352437461981455847800	-443076062181709371996136297677560628	-304931861011615749209283107154410970566978	-19549621777468921158141071510150762878366059405	-241179285634272870632763546600126953530056445415542	-886834740120906254908181669839275699598793259541796820	-1291224296853818518982460475371669005083709201120463109223	-906968348550563833299952392999066814315899153398565434049525	-380056446316545060616802189076238290203120479429841332364881838	-252154808771653687333636060864609119373752965001955039313505732573	-586871362127832412674292409116308875646617086333692418326739894540172	-1291768411674634665772305418604033485189904027436012846243440527536155221	-2068034215859117404117637240837346473239366049348573727233832707760969316353	-2498379544778841020705810825256010294922631507382130928150016242191004766828678	-2378100593204639673473955215520046398386154220649798477175849780081692914443421392	-1847381615537800484966449041069287371771697432001860013782551101115176284304824066228	-1205144884402937758233299565435525368906606034614229922456925977132409020199193518627926	-675859308752547990978810304293710195091858606297455790474857418399100985958090992155309279
63	 1	-2305843009213693952	-47690053058081000280772108050	-1772304185140100071701475405448051783	-1524659305057879507602518791435324769827312	-117297580067221565153388634594312956438624190164	-1688242725101898021678859248096480732991373860839965	-7094481216652371891140571463479145705860708734236849543	-11618466084790822468744757188264417835558200066678504123762	-9018159486959935723538965055621689445502493142887655360633771	-3580515272913979782679969471280045121033115010759641872385810954	694051889378264079114503321887398740766250522632434680760725152024	6142003219329347711914104583916943435487724158230632559100262552153175	15463574092559466766412146414791142177340338310385670553968596006043091608	26881090242007613554346028743156263685147338613329890771248998813551851122592	34976994853334018998316625352229738553325533593820854246002290099887651428841113	35671318294557405493360861693591418161546938280211528356342360226946972575695031649	29557855247172109178935107157119816625526977704146060066608624334992224265739235702820	20487190078889523774476543763205372233211606553472208628585667631571184259915081344606085
64	 1	-4611686018427387904	-143070159175780229515125453451	-7089216549800188043721299789039869824	-7623296525289311695917080188004081604566262	-703784727537732404372110499956761006586879292061	-11817626024554213910191595121666403098065663246228024	-56754753788634350316996585397566130760958095651898185195	-104573166566752309506488199173800380661194039251685687894352	-90573888364264440846907433814745485124528478830189488626133130	-44769721175066364735948023669573436206929815757893126532207891008	-28862824275584031350999634556008319581824086196802163856083635174807	-71636542428101918640629006374528094711194454162607025717806238030494836	-186089400312494639037503344168668937058829018646785080629881122382342450587	-349503529698736648521303714929554181988186628108117832053865240884927517363259	-489680361482489672588693558881803882601885376124619202123323194840163911708764679	-535067652862914771614568356179531852450362560980276269203806053246927263584895540803	-472922191717416137036327071456522622872367959949671748229458127724869415042765988026090
65	 1	-9223372036854775808	-429210477530415145890994618955	-28356865626920115445631393657902467371	-38116482626444765333590346381890901771620776	-4222704600412207433484609294097336522424609012327	-82722940910814758404789332634900343741626645305726300	-454028673571550619916074493446107728657438497802634579587	-941022524601272326979256864952493788237254790236046043788103	-902421370243858050279333012501427651595033304709938526226192605	-443841201139179931557212564450848771557273159388354373594206439348	25645036536141527672172709344187968436753705930040984743636074265687	735057687820556128411831736023272355414162244034998635534919220688463151	2225704008815436825278018192354897316892765238426449791377340070855606357596	4542795873357513275365385257219331625410703473894935797536209011338043928960093	6855454189869744162544009501564649376719012153722205330270319490859506767340358698	8025981155951907061414701008046036673673931497352161898958802746248652254874712342399
66	 1	-18446744073709551616	-1287631432597394352364220374070	-113427460790838551617822588228975773228	-190582413132223054089092140268703757648686529	-25336208780360114790312842841638270850462780278085	-579057953681039860412419482649971830003940325594569941	-3632174006891841201038505903667103042583989167396111187342	-8469457157847028609252860150236170852553477379227071444247909	-9049140688420151863216732297389774735217331477194174236464038268	-5318189752582515447762107934662343705008376087482866297539296275266	-3411315971954740746176034408485805810165391518606024545670694423932150	-8773610847269123171145370529765194111725901777989338743549537276464895046	-26811531666265477470241226349293823759930878419865114806324017328281584340721	-59067476998019069877692434720267343913797660305732792411069451967371144915755008	-95977108274949387190131259245596037245161995897706809367838282615558425285599303764
67	 1	-36893488147419103232	-3862894297804480886475134156620	-453709838012828475977181393708000804143	-952912065661099132131505274883957489965968499	-152017158563815806711632956662899741306009481581066	-4053389805746540616449368505664626169951579966883384354	-29056943718854251911721333750755166961965350416680984624014	-76217754214556083239049661903842084641611943736855034461517458	-90277467847091838725281760099723259490461208459213694812678244712	-54559685428629372714617999468016928547842548640089289201528697020485	-3734932797296013514281829803154583342815982598876520835535369393937683	87569599480702032664717377696865057205809064501581617423534936375944569872	320295776005041294416434090822831917936665659161274083107748379005127582720249	767709116779291583629033815626359067332464612659588757298219396689420606529454825
68	 1	-73786976294838206464	-11588682893438038318190348538681	-1814839336599736712518632417576844108344	-4764560328305488707447790178780239204911947651	-912102480822495312517427884454413435769127526263429	-28373633791894478199049678837238745093223818744725229440	-232452775554221538266416912960947165761673539467529395728257	-685966675671298121685656327810361679812579385117249587115692141	-904355441946446300820396953155960004611888935494512678746902475595	-635450222978805432457458557329831368671794003456281040531349709125819	-416714167230603267554481546822044462880803242443233459595985425612487761	-1079443578921634593374861685244260112893459605293748070698562802379542323853	-3863733485073201480442461040994162752328767088582272828539263580757958223943367
69	 1	-147573952589676412928	-34766048680363306272100937753685	-7259357300044215275904250198541899108691	-23822801641527298292413352314019561371996283569	-5472612532008506508551967526939528847705598673017213	-198614865606954566551298598234641287940502600605490922836	-1859600601134865179719747909372261305666763837264310568273188	-6173294793782131463825441278904409775155596583613317266543690274	-9029731248412026493184839548555354769964526604937073222899253028447	-6670608142697391642703690777555868974364173065646459285430988452985449	-1280367101915009429418660072957244940871628860916543544667784823705070695	10364087859327063542736698782379575318749971959113649077905834382260034223374
70	 1	-295147905179352825856	-104298146041188301451362597536340	-29037429061112666381475097260345355493028	-119114008207636428883179136325850706719587809500	-32835663427919910336467126815835637253073912987711325	-1390300642925669383879223807457892335997212449762947918620	-14876666695651079464654921776513563965737421545114039579382984	-55559633546004138655143667904981521190173138200880575114886171054	-90397301691963173871202422020327934366890302753986226440741201902567	-76233760275377847698234506792332085891121613365998730114015226758679956	-52552612797339923098018834709380920457320631402182630940121590174356665987
71	 1	-590295810358705651712	-312894438123761669624207361159590	-116149715827258081359474678439914699146903	-595570041038180837212465295443336489852602845826	-197013921744872334798537491762898204588253196682301568	-9732083956383636571675306686377762189594543455265468560423	-119012288149998813125836568498841244822052516307004690714010945	-500013986059776700143479711935222259654675724029220913859823641021	-903077717079128472690410579224024251258590926198765515468068630325429	-812687297746219745287291677146810588729073289911232549752586984327138924
72	 1	-1180591620717411303424	-938683314371678539412861220579911	-464598862057454572940097321481155392241264	-2977850205190903622852337852084493884254941535020	-1182083236364017542572422125661864234628646515098906317	-68124464662479863805809362115544979772979919979360677684476	-952091459241440949354230145881835230195753382337202384640472999	-4500102060005525638136281518906523860607142857246096327559524800781	-9037080928032319779142344923134645394486644791741045532376084024277168
73	 1	-2361183241434822606848	-2816049943115822679319061935942015	-1858395444475085034266985109089111355926011	-14889251025954506349430815788881286700077621422022	-7092497947626159185991339766628616848495560400233927379	-476870513290176152555745697662474913036576501650932004375392	-7616680921857927858060859276360113660882883867447521956964275809	-40499622629358561877844170312644638662804551959448043678622941794368
74	 1	-4722366482869645213696	-8448149829349042160118142356230610	-7433581766636140364593630863953501841104028	-74446255129772526678264181326480877760337331987091	-42554980333095531486814923522034010531389969245292691925	-3338089162757403264526998291109645667464486294144070945705379	-60933109100473238938728932619435435481856234970511759461152656546
75	 1	-9444732965739290427392	-25344449488050274724676340165500960	-29734327032751962140951594738605176616616063	-372231275648862527507843045405062027000956641905693	-255329845234756250961524524520439496061560840948060194870	-23366597528810110503663743969682289809102607429631029211341972
76	 1	-18889465931478580854784	-76033348464157120662672846690121141	-118937308029630050611561204635208562449132584	-1861156378244312591919206148497036698724413749917169	-1531978887591505723461309923550905335224397193128429195125
77	 1	-37778931862957161709568	-228100045392483954965306192457599945	-475749231814386808589509295583197817744535331	-9305781891221562006644729991505215368175673620309735
78	 1	-75557863725914323419136	-684300136177477050850493882147272880	-1902996926345147052787925060789539367726430228
79	 1	-151115727451828646838272	-2052900408532481524460632255990764730
80	 1	-302231454903657293676544


==> anc/eMGgn.frm <==
*#-
*#: WorkSpace 1G
*#: LargeSize 20G
*#: SmallSize 2G
*#: TermsInSmall 200M
*#: ScratchSize 2G
*#-
*#: WorkSpace 3G
*#: LargeSize 50G
*#: SmallSize 5G
*#: TermsInSmall 200M
*#: ScratchSize 3G
*
* Calculates the various Euler Characteristics of MG_{g,n}, the moduli space of graphs
* Program by M.Borinsky and J.Vermaseren
*
#define chi "15"
*
*   We compute the Euler characteristic for pairs (g,n) with g+1+n \leq chi
*
#define T "15"
*
*   We compute the Euler characteristic for pairs (g,n) with n \leq T
*
*   If the next define is commented out we do the even case (coefficents in Q)
*   If it is uncommented we do the odd case (coefficients in \tilde Q)
*
*#define ODD "1"
*
*   If the next define is commented out we only compute the Euler characteristic for the 
*   Sn-invariant invariant part of the homology:
*   H(MG_{g,n}^{\Sigma_n}).
*   If it is uncommented we do the normal case:
*   H(MG_{g,n}).
*   (This only has an effect on n > 1)
*
*#define Sn "1"
*
*   If the next define is commented out we only compute the Sn-equivariant Euler characteristic.
*   e_{\SG_n}(MG_{g,n}) which is a polynomial in p_1,p_2,\ldots
*
#define EQUIV "1"
*#define OLDEXPANSION "1"
*--#[ Declarations :
*
*   Many declarations have a cutoff to speed up things.
*
#define M "{`chi'*2}"
#define N "{`chi'*6}"
Symbol j,n,y,x,zsq(-{2*`M'}:`M'),z(:`M'),g,l(:`N'),t(:`T'),ll;
Symbol c1,...,c`N';
Symbol p1,...,p`N';
Symbol l1,...,l`N';
Off Statistics;
*
*--#] Declarations :
.global
Off Statistics;
*
*   This is the definition of the Lagrangian.
*
Local L0 =
#ifdef `EQUIV'
  #do j = 1,`T'
 +   t^`j'*c`j'*p`j' / `j'
    #ifdef `ODD'
        *sign_({`j'+1})
    #endif
  #enddo
#else
#ifdef `Sn'
  #do j = 1,`N'
 +   t^`j'*c`j' / `j'
    #ifdef `ODD'
        *sign_({`j'+1})
    #endif
  #enddo
#else
   + t*c1
#endif
#endif
  #do j = 1,`M'
    + g^`j' * z^`j' / `j' * ( 
        c`j' + c`j'^2/2 
        #if {2*`j'} <= `N'
            - c{2*`j'} / 2
        #endif
        - (1+c`j') * (
          #do k = `j',`N',`j'
            + moebius_({`k'/`j'})/{`k'/`j'} *
              sum_(j,`k',`N',`k',-sign_(j/`k') * c`k'^(j/`k')/(j/`k'))
          #enddo
        )
    )
#ifdef `ODD'
    *sign_({`j'+1})
#endif
  #enddo
        ;
id  z = 1/zsq^2;
*
*   Some corner cutting
*   It involves dimensional considerations.
*
#do j = `N',{`N'/2+1},-2
#ifdef `ODD'
    id c{`j'} = sign_(`j'/2)*l^`j'*zsq^`j';
#else
    id c{`j'} = l^`j'*zsq^`j';
#endif
#enddo
#do j = `N'-1,{`N'/2+1},-2
    id c{`j'} = 0;
#enddo
#do j = 1,`N'
    id c`j' = l^`j' * c`j'*zsq^`j';
#enddo
*
*   We don't really need to keep the g. It is has 'weight' -2:
*
id g = l^(-2);
B   zsq,l;   * in case we would like to print the expression.
*   Print +f +s;
.sort
*
*   Each term in L`i' has at least one c`i'.
*   Now we have to set up a loop in which we work our way down from the
*   high c`i' to the c1.
*   This should be done slowly to avoid building up too many terms.
*   Each time we try to eliminate the respective c`i' as quickly as possible.
*
Off Statistics;
#do i = `N'/2,1,-1
 L   L`i' = L0;
 #$minl`i' = `N';
 if ( expression(L`i') );
     if ( count(c`i',1) == 0 ) Discard;
     if ( count(l,1) < $minl`i' ) $minl`i' = count_(l,1);
 else;
     id  c`i' = 0;
 endif;
 B+  l;
*Print +f L`i';
*
*   The module option is for tform/parform
*
 ModuleOption minimum,$minl`i';
 .sort:L`i';
*
*   We store the L`i' in the table Ltab`i' of which the table elements
*   indicate the powers of l.
*
 Table,zerofill,Ltab`i'(0:`N');
 FillExpression Ltab`i' = L`i'(l);
 Hide L`i';
#enddo
*
*   And finally the remaining L0 which does not have any c`i'.
*
#$minl0 = `N';
if ( count(l,1) < $minl0 ) $minl0 = count_(l,1);
B   l;
*Print +f;
ModuleOption minimum,$minl0;
.sort
Table,zerofill,Ltab0(0:`N');
FillExpression Ltab0 = L0(l);
Hide L0;
.sort
*
*   Now we construct G`i' = exp(L`i').
*   This step uses a manipulation of the summation bounds due to
*   the fact that most L`i' have a minimum power of l that is 
*   bigger than one.
*
On Statistics;
#do i = 0,`N'/2
 L   G`i' = sum_(j,0,{`M'/`$minl`i''},x^j*invfac_(j));
*
*   Next we apply the slow substitution from the second course in which we
*   insert each time one power of the L`i' taking the powers of l into account
*
 #do ii = `M'/`$minl`i'',1,-1
     id,once,x^`ii'*l^n? = x^`ii'/x*l^n*
         sum_(j,1,{`M'-`$minl`i''*(`ii'-1)}-n,Ltab`i'(j)*l^j);
 .sort:G`i'-`ii';
 #enddo
*
*   Now we do not need the l any longer
*
 id  l^n? = 1;
 B+  zsq;
 .sort
 Hide G`i';
 .sort
#enddo
*
*   Here we set up tables for the powers of the c`i'.
*
#do i = `N'/2,1,-1
 Table,zerofill,Ctab`i'(1:{`N'/`i'});
 #do in = 1,`N'/`i'
    #if ( {`i'%2} != 0 )
        #if ( {`in'%2} != 0 )
            #$t = 0;
        #else
            #$t = fac_(`in')*invfac_(`in'/2)/2^(`in'/2)*`i'^(`in'/2);
        #endif
    #else
        #$t = sum_(j,0,integer_(`in'/2),fac_(`in')*
#ifdef `ODD'
                           sign_(`in'*`i'/2+j)*
#endif
                           invfac_(`in'-2*j)*invfac_(j)*{`i'/2}^j);
    #endif
*
*	We need a textual representation of $t because otherwise it keeps
*	$t as a dollar variable in the rhs ad substitutes the value that $t
*	has at the moment we use the table element.
*
    Fill Ctab`i'(`in') = `$t';
 #enddo
#enddo
*
*   The idea here is to multiply in such a way that we can
*   substitute the powers of c`i' immediately. To avoid too much
*   work we bracket in c`i' and zsq and substitute outside the brackets.
*   Yet the number of terms generated is enormous, specially compared
*   to the number of terms remaining after sorting.
*   The worst step is for c6.
*
L   L = G0
;
#do i = `N'/2,1,-1
 B   zsq,c`i';
 .sort:remove-c{`i'+1};
 Keep Brackets;
 id  zsq^n? = zsq^n*sum_(j,0,2*`chi'-n,zsq^j*G`i'[zsq^j]);
 id  c`i'^n?pos_ = Ctab`i'(n);
#enddo
id  zsq^2 = z;
.sort
*
*	We subtract the 1, because this makes the expansion for the Log
*	a little it easier.
*
L	L = L-1;
Bracket+ t,z;
.sort:z-expansion;
*
*   And now the final steps. First the log:
*
Symbol z(:`chi'),t(:`T'),nn,n1,n2,n3,n4;
Off Statistics;
Hide L;
L Log = sum_(j,1,`chi', -sign_(j) * y^j/j );
*
*	To avoid generating too many zeroes we try to avoid terms that are
*	obviously zero by power restrictions.
*	This is a technique that is explained in chapter 2 of the For course.
*
#do j = `chi',1,-1
	id	y^`j'*t^n1?*z^n2? = y^{`j'-1}*t^n1*z^n2*
			sum_(n3,0,`T'-n1,t^n3*sum_(n4,0,`chi'-n2,z^n4*L[t^n3*z^n4]));
	B+	y,t,z;
	.sort
	Keep Brackets;
#enddo
B	z,t;
.sort
#ifdef `ODD'
id z^n? = sign_(n) * z^n;
id t^n? = sign_(n) * t^n;
#endif
B z,t;
.sort
*
*	And now the final step with the moebius_ function.
*
On Statistics;
Hide Log;
*   Equation 3 (with p_i=0):
#ifdef `EQUIV'
.sort
CFunction P;
Symbol z(:`chi'),t(:`T');

L C = sum_(ll,1,`chi',moebius_(ll)/ll*P(ll))*Log;

id P(j?)*z^n? = P(j)*z^(n*j);
id P(j?)*t^n? = P(j)*t^(n*j);
.sort
#do i = `T',1,-1
    #do j = `T',1,-1
        #if {`i'*`j'} <= `T'
            id P(`i')*p`j'^n? = P(`i')*p{`i'*`j'}^n;
        #else
            id P(`i')*p`j' = 0;
        #endif
    #enddo
    id P(`i') = 1;
    .sort
#enddo
id t = t/z;
#else
#ifdef `Sn'
L C = 
     sum_(j,1,`chi', 
        sum_(l,0,`T', 
            sum_(ll,1,integer_(`chi'/j), 
                moebius_(ll)/ll*z^(ll*(j-l))*t^(ll*l)*Log[z^j*t^l]))) 
#else
     sum_(j,1,`chi', sum_(l,1,integer_(`chi'/j),z^(l*j)*moebius_(l)/l * Log[z^j*t^0])) +
    + sum_(j,1,`chi', sum_(l,1,`T',fac_(l)*z^(j-l)*t^l*Log[z^j*t^l]))
#endif
#ifdef `ODD'
+ z^-1 * t^2;
#else
- z^-1 * t^2;
#endif
;
#endif
;
*
*	And this is it. The part with no t is the Euler Characteristic.
*
.sort
#ifdef `ODD'
id z^n? = sign_(n)*z^n;
#endif
B   t;
Print +f +s;
.sort

*#ifdef `EQUIV'
*#do i = `T',2,-1
*    id p`i' = 1;
*#enddo
*id p1 = 1;
*B   t;
*Print +f +s;
*.sort
*#endif
.end:result;


==> anc/eMGgn.tsv <==
n\g	 0	1	2	3	4	5	6	7	8	9	10	11	12	13	14	15	16	17	18	19	20	21	22	23	24	25	26	27	28	29	30	31	32	33	34	35	36	37	38	39	40	41	42	43	44	45	46	47	48	49	50	51	52	53	54	55	56	57	58	59	60	61	62	63	64	65	66	67	68	69	70	71	72	73	74	75	76	77	78	79	80	81	82	83	84	85	86	87	88	89	90	91	92	93	94	95	96	97	98	99	100	101
0	 X	X	1	1	2	1	2	1	1	-21	-124	-1202	-10738	-112901	-1271148	-15668391	-208214777	-2975254451	-45461625359	-739893578047	-12778114627508	-233408899105558	-4496132497831407	-91091645679446461	-1936379858877834747	-43094745680952008543	-1002100270030607347573	-24302700353020601168992	-613650803458401771479119	-16107743361993486194034540	-438902429975398612431848045	-12397644375132397864404199187	-362582157827357812131834217823	-10966399379268129829010519046879	-342640766844108391451674689928630	-11048108665074335919104568130208431	-367277459990986661628314463433402580	-12576682872062634044272043775554160433	-443234899095863075723480635463788928709	-16063821921029780164765133704256238195927	-598247525781244801508378262150063312938570	-22877968633500907328976470314152047818481398	-897763673443485412597978472013796787292922838	-36127090539409638759069882568572132633878249395	-1489918428132324146867947450514942410388745528754	-62935471816962465750658950507181753785388620971903	-2721377834551180454970500147887663029680236590626457	-120395564672901178980349820575123459836090342319042427	-5446766027248621853207954399478692181326420688774013267	-251861337667299977112664998543647495400113662092538977481	-11898052083639255712952696992875093683509581548874100474831	-573967508915217214914000163053369133010700909894871257485448	-28262417609342282758356752090021693238253193657887147024408329	-1419916580204654741633791243132117625395745506528103286408396341	-72757183833035758878171487972245920420621500213741153931849689160	-3800870804379140779401841557098962534863805912858288307976806054892	-202360349485070677800254991368276306501894947135212998668889807233794	-10976140121331559708765109111430354781478703758286278511396256918112192	-606328783893852779536384421024172562464338772438549291716896149554095436	-34100343394481432500166479217384843450795897675448628383467887981765831441	-1951929174924566857432616670770088793122756369919131931891362623985379001955	-113681961423518801585551997752623999048845213028532478999329280242851080110264	-6734622121818299839904503009114395538616961935405837456969363989728960309691852	-405700304014617470798642049233952286594336695709086784301821522366739729388618743	-24845525428736280163393550780062314731662399493348447694726035063558081682111843011	-1546414770911006650781898208601622000300353080592405909223232561369166831648208010383	-97797247697875417953837193156899325530264650835471979891040566443350909366548940161469	-6282630513749957467112585741919894046681713172049458774085568604548842710899393389526697	-409888190356143790526825386035094509254821069627573320691352668107378303520336500633868095	-27151651339289440832594304935381594397196438214713692605486549273440906353223139195291988790	-1825723725435671764189293750768709465602224731382118932038283947373922919410628693664630402802	-124590742144471712714271437225476630976392434578366807369596433872287328183399359868416491518779	-8626906993635567481086474973097723854131154355113485593681016954972359736825863859534354652584587	-605971905810583129858274152066533274723658747367182594325064179797526633740285917963573886909959507	-43170776041699122828684789324029187331729444789482770897827294109459384828677118951740924299810981301	-3118757650127715818580103562249755852987597333427615937083157679193876684085388162787700834726390037366	-228425495000759083781544646787315746216318957498275766640793659499600019109081404785548233215276204048494	-16958901536888851743936683923572145716514780337566267130807096029619825899371048370448107351913107480354648	-1276034010978852249699247659963636518374021119944952504331952873134450258168711820823006234233960144198644269	-97288484711064246167932130004655824973653129415993825720148261516941319500400667643679530783222362077210528504	-7514854140521388510590160097577184936883503150925301582959895665922865470412728927297400559212896107937104796704	-587985736088288600791299436759504775882901826164865134076969354349627451823149760803015330179090785529035413540768	-46593913056293404849262782064848446366533275960516185636164296361777279418511993950880561129355063687259326580093584	-3738854444538836420715323995734244263014238352711820993887710543418528310570801928727182752658554779321378326537134006	-303757803290226030993004211103021524586068980855962009585792378979845470630849464865412089982583929461672128405093293275	-24982162224673264284027223294655954257067327667343964770831333962514743974362544833622065610652141494728660055567157780835	-2079610849799189365222033033035331351496017937835260973266611797009028757535019281589848732219913081290615283710096290453721	-175194675278404833356765814424091292720764050204624773738101202626383750770411925275208377022628420704812627135033619861614289	-14934314573712664350267532756868957830534587251465455743140881871479205381731655348530167063187062850864326058764129110454854816	-1287998825761858155604930820639506866056994032157206317156983768424534795398425895815744885307904048422912299979383077445330214683	-112370680768294796208819436864848485508469113002590178643181162451365623260991673057354220617257671361141209945537295966337425801080	-9916098997665240934657441281218199831458499054456220650229215300410514930673248511675048111063461249222086832545114317534435031090680	-884959108515155745503425869358778543803632494715525389347731873494224316834782352612857567961023178919669551197834077530436784408930326	-79862980651577232692052886211637087038384110594524383412949526423107661213147849943298974636208985729954583483570276936967457132357166182	-7287095208873628687604265458367529938790130986951631488798108504530052697505224000192117140854823181420870602913601690340647399058867578750	-672198917983325930634006657478688497245025529435689981089749108144158320149953761553298167117174245307578170258948760212278026731117607169151	-62679360207677043561204704055212884026600726057173869065281110564750887614954523089605785656051303759626122249161157232453842619935181908779884	-5907241340702230753904313570181125010329625364857358375627825216294210978134995629476779321241741550450845831340194449345671669979351153909104820	-562638408261504188799023713132664015317160418600659395517164346131370059032601092218016515205089984550593225765648412292715515327403180671366601439	-54151519667909918640140770380239114717164522001952564060073995785348609966358419517179522702849358226668208769038970536966801501548927266768323035553	-5266009441864125228624168926399012736130957918761805084190034667340301442548993393968848178901669179379233512019155436580741366169370929589257376371674	-517364218454502374839623546721783826121378541888886632118436091585133579165853212698923487537607633251476021285069776407303171308497331357469167366322874
1	 X	1	1	1	2	0	3	3	31	154	1405	12409	128198	1428208	17431842	229796854	3260731764	49522837288	801714244710	13780841266721	250673586777338	4810625890662847	97134477050299872	2058525040842925554	45685710390871486173	1059648897251068936890	25638433651270394530440	645988742227333453553600	16922961518880850615509771	460268398349374649732475493	12978980947732915440424060158	378980633362749988460973772943	11445365884067537200623876036450	357109292251692283156124756921552	11499637496631413140197661941344562	381820101921776042770388608906505138	13059607586996249501105991041668218346	459754528331156125603112797299164894496	16645436085823216478717088734853590221453	619306309036500600891004645015602263876105	23661513815421626631125512381885496122608970	927701044960991328598050233977268140304776444	37300865128416975144601911473405138696578495830	1537113285094471815890701054450923610759612619609	64880271880398335917429972616261163378970514389970	2803463969305321257955170008797047245689697047431558	123942354234823177195634426760843162961031593259380621	5603563536315336596086368217418245346017384689103703300	258949909890140636266460884796065465926012634753602569782	12225605185663518534217378798496511166390914077880012613084	589430893707136268885696600526019671222267042352308184319938	29007891417911345086381482404478680222075761599837824841297445	1456600714647027225177146043815543856925831210914646497467301985	74599070141745378397514624042030133081577452511118351140531787345	3895192953475590114197297335017804223792897492916565485063625556899	207284884276008220181884919251473969176719788804992301714977312712196	11238174335199233634537814049097568648029656175907004031960438586557167	620533697824958070807146719453991766234564965410067331392119156158263184	34884601798320930145018655615392812684105448574281788206890187555751118109	1996012788270607282682728167120643273575120090450073099739870471223293424113	116204019613469985855388531866626565549270078061037918736067817142376848579274	6881433658778424440453009985039259690837231731723940458957582321381074786591356	414393194414810500801948934614957948164452692766426332005713079415308100684247431	25368936885490392275142494929896672090945932242082439754151141609074876041903787649	1578453655961774869217394864867574152457540389088713511216663184690229552075465451356	99790447084615970760615761228120659370651409937085786461730669366734663017968354911070	6408624845047273406199759696418684259613201354026149944894409985048484081933432043979525	417978579863569030167811562363661517299677157596650241217637778083232911079338716094414119	27679246294878586932274369541975093815108097460187002412262418894727070003404554734574620839	1860657252655280316831199514989647524189074907466631952135971170266588921811411136061230336801	126938729356908481513715172635968716612032883092051416099952599585905470449338898742253778313018	8787070775140630871459725867118534483450567876419202303281463582042985435271877732589861687942352	617057393671961986501092529027286360939438305514751742760572913316317115877974553107116830129677222	43949128872005018386641699565380390430084094113800773621830949588463854638534017934633942531686654819	3174187189040499225199059966130992259204218868393437328106388778989148307123920538929502357188450166033	232428290449291331170509897220136455244534015685734552254176556354852161226006105039408805327462177635926	17251963581683108787553156610522707339557379426145256013327991660494727218809851073845590881285022691134872	1297783483775010022039097445008296941020620194754216849069116237029028688952044503255225661808072352993296838	98924366723893395940386968156284767717000881012866933090236578518649863522770835508093197584276006346713340671	7639532905788208062896620240711343884170954785019272554871432947559381255401922567245013346645365384114883001374	597612835834695660582800900394902662105202738052778166864781326742942428527228203062156150443646757806362847751064
2	 X	1	1	2	3	-2	1	-28	-153	-1486	-12989	-133666	-1481536	-18015291	-236735409	-3350423312	-50772484149	-820390403053	-14078799977615	-255727676996373	-4901446655612252	-98857932577861467	-2092964015812455077	-46408517681059915253	-1075545710131325783334	-26004026310273409622315	-654763777833957513328136	-17142392524405287909402195	-465975815159540471360325617	-13133158996024789171253928390	-383300235632400399309312459223	-11570721280499617313704562595945	-360872850210198389789170612081090	-11616405359265111377254445075923182	-385560013288946435690176635600872929	-13183141155797598594796332638967953902	-463958817417799298223197029628125864665	-16792737106858287417389602729072819000357	-624614759086859525542744352306071434037575	-23858140018420716348861220972359264996369718	-935181150528509843194662413947597733815841468	-37592919976808392194230239979235607188230794929	-1548808940390616888729002506005494374117013283155	-65360353952498950496217389481189052955683963238439	-2823651247292667193939687357351325294619221370199882	-124811443167730215755002157888953166640786766865800712	-5641849458598003840972467702499666986927842731356706302	-260674863219611701904628378014564683014552549729109877239	-12305049673958263666663163928696275801936700135512690903993	-593169351847738805958298091381007548591204106148550025445238	-29187557643678734016178551769721185161597527803502186030442907	-1465415191622485621380294013107430109558371276393973612379483649	-75040337197430007412888532454234550506624035601587013619281575393	-3917725340284432986397879407658074269196639128500594010032125061348	-208458014691236294684843367212721449407109683499541361329657325026329	-11300426987362515787895863606191664129964444890974659300975961427976238	-623899487618236778275242179729482248629370704804777710011382024844441544	-35069948340484283075094239247717461150590629999827086564696619146473968060	-2006404965632500424191573498172565692257042284535005340438018604666923134375	-116797101246033418565951776792049289653497338089986290493064829718995854769694	-6915874551327062325572990736202890064157783763879376463229052453499220755707630	-416427691379501124668306725789546457719520829839166006679866264331480223450140262	-25491155540959691512102499665149444991477622905256671093916516871416412754153005938	-1585918057366795139671007695663378829111856060773759342508580239363082402759040967461	-100253800808429695389813517423090708264733800184918055439278592929010474512856476803870	-6437851386306925588526921327678688863048754102038235616177175246115727236027204283493357	-419851329656413864092102164500004826530144042726665524454041279249278205414747467609503194	-27801120989674066596900310860014231495545600824856068649855239090769097604355363050272453478	-1868710590142894456938430582456621476455018088856290984673428457637191610677411957945756701935	-127478944878367662920696109190579565319134360269727958866197859232368565297709558733565669985911	-8823848952750858357055742957408006313105570036333909845115639259268893587255491784702512336921135	-619598081820674597981778434725452407000125822442870201242790206262836181250655702957907928751689296	-44127185955331782777133488754303374673486087637428567469564715568969184389980491855502001261617382731	-3186844026659664043828570887398104622365542041248093682011697145622310926448338523914687451721163599943	-233340643710247076802050506052931121483222778534344624737410130982807354531838873015873597370235311733475	-17318642555070451408318786963088454040763496329883288747204152835431863198500864914267632536412015887338896	-1302723419623752279235510201569367571772794944443453014770320305291837551817652566299804905297486161602329631	-99295287283747718064915666091724360749860637213019176895224027131233989293758245017151069351742335286501831068	-7667755079875647985875689607668065798601725253176303055808467650796739843335620411305356637141615247170819195971	-599788414442462512665151666863325912465224594156725435328016350599839053841627703317743947557936198377441866277696
3	 1	2	1	6	6	0	36	152	1423	12072	125564	1396246	17060850	225024120	3195406831	48564641064	786747310146	13532515092255	246311469600907	4729726813260181	95554621711509851	2026115423919017131	44988841047699026993	1043975440916727330733	25270390948265663927922	636981374384382258638540	16693576004245852436631266	454198869640843947008318460	12812347297064159951083189924	374240090596389089804501381417	11305784654268717307129354436188	352860463726780869772275184120296	11366071816559597592893023599329233	377488263807148866536808860666144512	12914798808258590375905283504940459872	454769358933346270364894891137370223564	16468846227098119376957230364062302841394	612874834302086653122974957750129556563642	23420861153456589003125509401218710709973610	918456210061165718142532859844294766168563391	36936493421641803523406226122714398737948658413	1522388460762547967065717212427655322231970196435	64270521712682811428726923638178995873581456131168	2777605737410861945500592293318819080802547329912775	122819945227452424350447976731857351392576673596467970	5553723310359842501136020244571156474938906527190337324	256687003384476438277034736030405273056251839276083664341	12120602208415327369838230932400889613925216421239429938747	584453700527766601759864762220762007152380834420553644887624	28766999045206004831480966592040976709400062288509819910268853	1444701101272475780707396076238865725085916526142365028848051855	73999366317541584370939771088874851428820786708330148193497879755	3864370672672996263948143749591925137130949843808097847056009544163	205669956707075235253973962929631760839987236682960801187493705241513	11151947166368264613873245715699586890346579844753969227466259111403895	615843552533312942393608148735646209264629392701635479728850284489251648	34624805271330669591492343238333768930540700735923355537043823459860441564	1981362564930731567351289603979984797319107397096983936863546500290046411010	115363238543498204078428956456320719427043770191030403454593933076447689805318	6832340839658432400143418235045066034583061632892593698939440624817249417176020	411477631493848986148168493116670046043573404362675022062111089938871502870260698	25192871688486646323527419521728269893742541079054662398829153977462215033181463631	1567645476843241802155840008412862513666575182075101907245758305526785285923379474806	99116160446431756402920173201784247403079196940427643602913154522242066265786072194636	6365884472530888708492592356990027074933072683671170217442465113535882572324733706398389	415226722139743415331329496564870081246066165398190045453432428906253744701247880198829895	27499316502750479888972354219373714503331566191974259200173367768622442728051794221679681066	1848712744430211757786125380919336844990351219057692879704921415386301726884775240060817186344	126133863976502439635581567306336716248010819010950846243237099497605213465705556916059196003018	8732031517162593482005441237071726703511223586648540022841955961449940331248581359746228895250701	613238623035408960586154342335338378135377242225223120315536425300782677718793795933485417984051133	43680355502170587821686293407429848637177608291519240751418905610436343315725100229213129667099473327	3155001691580872177838488441634364210903706863865681449383811078672418460959214151515978005163329281253	231039620638913818296046756383112957292395602060012031582262345101024675415934275834004396291338380054981	17150061914757907888361795869332446758390431337436662935173659015223515745049884998618903538744985724067777	1290204003205896663336302809768988970217659055697214013869887498950587531138856585451427424463896413120950909	98353026103616852555525871421986741309499579821799106567645161104230901871231340142860987819019661577182931813	7595894189812163218007976847335649390082198260675531357868875372509044579213440980166468441831459585904300782119	594236110708615961921652223314234647832467147230391426739084335432629742543750198453912697410554021064892707936342
4	 1	4	0	18	4	-24	-86	-1062	-9474	-103392	-1169612	-14546856	-194462401	-2793632787	-42876779196	-700520273700	-12138698186531	-222382237518421	-4294893861041118	-87216795284177427	-1857877162691740521	-41425482383029704997	-964929586147037811162	-23437686465176329734098	-592652729453565215664075	-15576952903514375153397553	-424952693459499191339846369	-12017041479937522485081420224	-351816227500994908469755175406	-10651076092339522122292782260491	-333089206558774899080655193573492	-10749206742154858495815783870793375	-357624247854148703617027632914918181	-12255254721512373034676313021968894252	-432210114672867653760565441389856746657	-15674634734236051732854256834468655091398	-584118955257722948119362621438928581942953	-22350911829092324306942104212505605384755137	-877574336276250614718186296598667197121524284	-35333503883271967628728917125378021558321119393	-1457930096072726607540608000550873138854365133973	-61614039251899292693054565119008837900835924677776	-2665466642907141160156950885115792405642500447773951	-117973927857352306974516029300708074174439591538003995	-5339455292433312624586311533235495292908821511900389579	-246998620176419376842847379812665289039567534454374265260	-11672833518501957143122727819937359096102050174378709086757	-563310991481843381282336744611027541341319377630192444869463	-27747523873659932608070399645298780003631616652658596499756925	-1394522975164502493238983838351244523904441957395165210440228124	-71479403098406920390483113674565815904933972420315291000345387158	-3735295336629208295337907220531939443130283957025715545978742200962	-198929401940539145676888063441800052646700452679874742165728205687355	-10793197371080784286591239301638727203021436745426580881745982700451493	-596390954519119202609648120239001494678876129097573257921275951701575206	-33550555151288022132126913948115930434452001346952431232366294738705267017	-1920963209585046531615890012725584729135962141326412516180099371928802209563	-111906865736346298543583448837786301762934796618822722113850342103142002644616	-6631090180362114565367838436708577376981351550079329935911159472241602519387446	-399558239345576221895494472653427292845544945166876743132836868093042301688494941	-24474999900275147727372089445074012707736649913592701188992033207354596147717299658	-1523691754789742421130392907795580169927139511636764000893565723920202552583968473937	-96380990413520671749433299148644726250590491885890937544176726393475537459175505430498	-6192942456053830216391820515188678343704712748767984843621451568101640944623745481417456	-404118734855141442865571844124660741710618007910167285244470183985998440355983885090896170	-26774741386358935598619779850831923330779972320330819809211192790623001285562597337957864251	-1800723669626109490917456542002122082866693125912282677618759554282574986458913197081538313158	-122907502193749573640204115485100837233011381087099542900749494100108352690437747961603653658009	-8511891387807882713554465459907022258791560378713224705371265762032368724252910889657405508051826	-597997836500099917505810348406885556873621419260774887298751707413408964643849086797009013493414050	-42609953817778309793401598913846418387887900047991037478623335036024727187017373416682311148937890464	-3078753556000282470587731844183393881543041671868685074829926445084346684292377757325954740211508621797	-225531937092185190883000078567420243053645637613253843637522864541116215402329193337409066606786343487947	-16746711358416633442300775833965223874693842035958829871978890708784910555555112899910287720848580056268741	-1260261427075915061409233660583090887061740779932547943110900735928152067596133174274951296759448625816310635	-96100293991821180169676786696469492153027767167045495969411395407814732634192618543035483337140953493833755506	-7424155963127696110496515088491367633953022692790556024386362138967225243496132202972525609093184404987534211123	-580971741756594499646968373262242783906492558798670001000624681923780037862675952914935232462578250341053453708742
5	 1	8	-4	61	-3	64	675	6421	72249	845821	10910493	149901095	2203749534	34477693487	572560762416	10061455976922	186586982669236	3642306727362122	74667335726989225	1604004714997884876	36035936736438198296	845124986324448769641	20654756317035578846511	525225573556538640983922	13875844316515213712974118	380334494077825941289475568	10802132240549492614589683769	317520361085395178724489142943	9648630316183812125648910808300	302785708339068044815413709879110	9802834426938088145826112016637821	327122606700366869273653729411491201	11241674746026037185915380913442171975	397514630144178390231758623406752124183	14452280348049888914902971939904879551080	539831531147209792756804058544026811687034	20702021657851484852015672042673444777273902	814534146336011860446114499674007944114629067	32860297217003796115202600760834262344264002485	1358426674700617552898278772463962153216046622140	57511225617088004623531459713117631468112328814669	2492191580524671285162831265840613693139524482590490	110482628942457904427899636146009658889364595587326411	5008085883294154488852153470788973726917178970831937079	232009375199021380679505427710589631280565573283244417259	10979812019153992893900132437764764059067025572726232857411	530576175393394231528945705828103610991734184128021878410121	26168551567968877257625053883184773537449439441111526077139477	1316781336625823840638894286556413689127705720783357545479783093	67573979815367590498194609576384257011641999266691086291975275382	3535196058750616988064471760567655080242139934629166058046862418618	188476898326309602040259038801702784778095620489340454820134464293328	10236738316341173821667791785280428123065012330574153360081102583516537	566210150737164486060502128105512312932979307975905732001166227165406165	31883441086326689913548332234337381607283263605753233629895691548849904998	1827208242889246058575855590804050215634370826091724809547731771526138894390	106540500101627039030851550421187718273176411005295843957166709949138795398079	6318561010042856126997339613493811152257180893902393205683427669164462334384624	381044377573943943226489661958360055458332522571050748260490438081454339205139595	23359740837145250252766889375847656271782510473715384370703707812866315198384460178	1455393909823594483370527220063603128816192922264541668452907036887433150175752812420	92130149763698715364792878366256732147005848599134258861877932769034444882377673454517	5924119085506765733996390381398686935745240207632053325799952488078710919096871249015730	386849428212296666420276253152076337688703971204597657513916781268378318524945086826926529	25648080724037726881835469747190544792862191795427495599031658336266132597866516794333701019	1726092613664334626534205974306973317907188352094695839441322476181217655496167016882943715852	117889218560390040015063281846340621127249763496866381672623074131899892917044367101998781883940	8169436124035411467901060997250661731696940266678042696170754431865666966713407919160202632154547	574285618802152534030697526187126967356317688714058985754906580049444681370218797854688474386878485	40944358369218639664799472350015391199007042046010340543610462016650648909166416988895086646226142322	2960092610372355771006585653094518838564960708051317208762593380475319939579592167956033956694842981048	216959557917401989509491568036167584639935538258388666380794531292437011231943724150139245737078991906076	16118845389701606498662058766277646819612599304590624702491407201426573364568580713561963794608228018706836	1213646662411142175195986434378754347759661533900259317020787456757604489603156034458728404160902314294764249	92592838466632338150589989358788457658659971776543167814213447150461173280010508743996211082446120724160818575	7156734535491050430824610555329931102811586734879625116427236275796107382904290521196231705432437975491747507862	560315047746861831678961736623197268729079441517931095273844449936139563951670401639308016264375916514680379318492
6	 1	16	-19	202	-158	-69	-3453	-38028	-506827	-6971380	-100521827	-1536961192	-24828628305	-423531832948	-7613787431613	-143981362725995	-2858704116293554	-59481477576987611	-1294686325297754143	-29429028032162412622	-697450826188348047594	-17207398242392639704977	-441323580119119644954658	-11750401081153944324098609	-324377008618780927593705077	-9273208933531438672364780649	-274222949546785907711055176248	-8379357106962087326671315290085	-264311637694761565653456863023913	-8598255243145555424739691277238871	-288207366897951919554979891165447074	-9945659101182717654867336832353023875	-353059709879310016774453832840697393962	-12883062560381468213172870384168600100868	-482873467567291388449760644292060657165572	-18577754628391089449413386860757400696885188	-733188326604179167232139830150571412778001014	-29664054809782169154704887244764089167274874680	-1229648219616851169844565720793047512975442627736	-52194062546613401578272681925114219285610682402372	-2267339536847880781152005868083236882876857768990456	-100749503280405097409329581734187482658946648581234681	-4577047521729399840327345484034105994454463776563784664	-212489937896793246378907936944752231248571391013090186072	-10076379610832445896544387246469719698642079590733097495271	-487859326878597142023808419373658074081071108279869507422375	-24106096650558813645068239313181781645340891612834900089884542	-1215141051239516976234352092902505419552963607911297402819083024	-62463457621200514496487755337381410142599595243660284128555705694	-3273129571773263942972125700536288802526121678042255491915516246915	-174776288791256788747482335521936224871923082869373485662469976548449	-9506790055846414033614989505475129548164759607684479463713511774446241	-526590056249522114963519801294530550077839061684227213032508501122056545	-29693344983905402477977070233352694138497655199931979560521399675304173878	-1703956429692786046460456213613519595174404553656239920119426212406616459555	-99481077912706020887825228080022152115203755061125685157636596623817478057673	-5907166380603272501928876773416742349147903085677718345885946109615155947104735	-356658740300964141613399442869459602763107561169707861943143793946051924100864593	-21889893298812059978909191542578126389223220499109604294552475004313075792248205819	-1365329364616563903653309986686869019497039550436222440495119746638510943919460893730	-86521434739197853956834783084213283246940823693392623931893657296764528345346180498012	-5569232936611598364774666623848422290891212275566401459870124865541784327204840440496505	-364039569371773502810714859417323734379018312185887764528240037860308831441365467478445301	-24159202886851949948945591526942616567934903535628025058150820229793860998672362533047889961	-1627419989088495912402018654346060565170455853219962969930212187073064528713518435448978207054	-111251226784770253702842024794329262259328015083114714937437119999965009469807955696871100883446	-7716242982625937024427890935419436123902509765327286413431677390983995888174215694123718067207495	-542891847554333889599433770145518689859094154574956695271816912332528826794392763996352177698044548	-38738250182373241859618239254842851941606773549050300519705940481102454305061460786412797601356512764	-2802858980190971102756527464040707750248774233601358350210717138387086174038631085637684191288297383998	-205596008646615750213495595844443621651394326205685908586870658173763387765080157213690888506339088274381	-15286220428948258715982170556699733880790636598990311099227224327620578218155898995822125130163739414560419	-1151806458171295645035362823099858401229389231819984175100039638994126189894406345149237423186186439522267613	-87938051422666607431577116942795096198823521096884130013812761311898236500908943118371038025202177669778598006	-6801709030988687909228860127755898477459715102255792205557485365103881690365501234680572906148338654863640550521	-532881906599007881003200999889736337567803986067899136839682116480931001449131201353943407622409639750161995131234
7	 1	32	-69	701	-831	2905	11182	253892	3616144	56742775	922617866	15670697015	278525503058	5181956449555	100890310946616	2053887950300189	43673856874463024	968880426568189776	22396743741984043033	538793570200159287735	13472437798016320154398	349730438064126821518909	9414109410198814346685533	262481563169503643849951537	7572309261289222203482097861	225800696059692628756291976033	6952930349432720212674155275392	220879106018980210610905066209434	7232749441812637734783611235259679	243921776171353574912994574140772271	8465447978159091889268256345553988126	302114749197927833287085791948921939032	11079049769241222048796647100053697308300	417198153727701689473048658595182942959938	16121520958612666071173421397479068868616477	638882358090995522967450604531240786336996318	25949364065410580660300559733357129429637810350	1079629279719410814830256425137411685946305899956	45986109727196520106865475713236774177719745026207	2004263886626258636053292295801885435193336250620194	89338990471453452118247618093869398120407799020855381	4070762790612184340698215678962170611505081831606288251	189521449039408980260450256909434644528085430490800359032	9011476810535462747459027202325730992356897471137046515527	437424773375514288672803070737921463077273385827774236455947	21667185781354177875250005574795935759179257741472939587100893	1094767863321737817387382189409919466692812917213229816156712506	56402329649209854617291476115725710565126930376147349067442847553	2961888007774990584539646504838293882600457872321455607729397429371	158483359097541571377170351235307143303020776793847339843668864226057	8637626865878983717579186552788945797293155183619731909405664418523911	479356260728270912103115548870739323374008060775997948342238466088578654	27079330374621542510951043257660205521102525935067898651176174803493558272	1556682376871990466653702507785712663161298973225553027154300431874289801498	91036618940455069349259709472639158962162819717719706787214314769126873411708	5414544471950606447876777678466030941536325646924028684871822030217421060513955	327428979814301110523680620349510480586123668294751075149407963765312054515618425	20126358799380184018361508547453270075412579395480340020685027501774326878115197173	1257168202655255589789658126367191618329487775374935284081583357352743156151285026082	79779683641359700516453653842872343613232440317280266272931695790613478995798981798395	5142282962070297557011427884792418214545457688227006530034996608580135098709610068339746	336574762746130115929508729982247024193656333917053873211231992329372066864788298343421697	22365018656599564325175010907502778025702402574839730412762344026416672889797682376341869967	1508419906282652288076764517388210148708101869244230397213914655883265244029366565810724362808	103239630853131768179873948346080092840760051294394247061403772316475517022850007341398004509895	7168865364473682528711891331676010021646015666790791412967295903505527989735893346136778745356244	504946486818873518036984599919071039001756929095862631394355575281733471622449831249289706099645474	36069892474748201904361967900425017629553067861009220410334540327089497695278976677495989220321229916	2612551567154712554198619505838960834587080500761313003033844479509010385728843240681716574542946930810	191833149771917246088636885381270471416037588283004884215078418646867645649686008190912921133050833678727	14277152925209436586885993633231155613894915539906183508765102658970090414424114729863956319401785674907109	1076815320659759170740037351111601990845642631443572147619526917830476744377920323242713270800528912429794687	82289988819263431360835370461940769289091144222452502732196590422172537348595881790827730921157448858029425776	6370673930364453233773049708984991882767199165400089068743703378394683779825231066659152368920391397765094949833	499556530543315286967163954895615115048033473099011704782532768570306700844630039533310469061001353706379042737324
8	 1	64	-230	2438	-5135	9917	-124467	-1306559	-25952916	-459328520	-8428747664	-159155987735	-3112952884705	-63193585077436	-1332899676419031	-29219207654826498	-665580698650319272	-15746325801918724404	-386641582521262884075	-9845675944098350766012	-259788835475431774556524	-7096615599743687363238225	-200517701456494937054041727	-5855212307341942590514988316	-176541181090229628379149925806	-5491582280125348327635454754520	-176093342142632928223887922926791	-5816214016380798498643967225784894	-197724462731372633223358045858210990	-6913313293261288594679410098275224199	-248435481189141669510584134630958531921	-9169602899580209394985862819902447560903	-347389589032108293521855097985360275626817	-13500308780302743277063564253785542011232602	-537865230959547174126238833726405776309127961	-21956283226374528589275529858951764131057337985	-917830483882626622975238816921369592002620253832	-39269617366831294778793252350778737356440699655030	-1718789504858028657457946930735272726216778068766116	-76921978602047385830707297390331438489624067842454168	-3518341584646347868757164521974128141201694491098350325	-164395978189685852090144951807090652848892472129054794769	-7843740324243060110926193017526629314590222399582158058218	-381991986281086986112412415265368147165991884212600787820018	-18980653448244699894949226804345757626981415052636117812726918	-961893694964962808591476232544444338912118460739229258860202516	-49698256066010020537627297681787142867280076776209935382895057382	-2616966817159815526144768316372257542004317958257409864647520423640	-140393997100614506219670171508270454088047968017636871332878318309701	-7670921455665655695865385261389381311704565868834638912940521511234473	-426732315990908312032402328752589785441301083743095666917551024686392108	-24162258657673337246244679783403098774758813503257158254183575893748839013	-1392076104358263549225839273230127872618514226809587802117291984360250785291	-81584110159263196685825844494995789970747205546549019596711578068763222286552	-4862314950257649496875947166414548641768305569735400851970093488195123504136199	-294616530042926213787055338230676547785771409208116618199722813841332714263868085	-18143996762721330084542320713470251862059617284002735498029891371685826636966585613	-1135427658391984601488854465072179898630633517589877596563048177945390697485515938310	-72181988899806671371135858905075235609109717996174250075606200492910653224515951180374	-4660542968145747962464851536267993426844390826702487504734800166666444277015003225209787	-305549095346453004117871837506786364525564393777338197670952618286549025576648865778174461	-20335917654650193400057888543869625608483540181121436984526239391782636870421477515606473561	-1373691267088290864084013092434797108447303793015261666133204177419365709678066044029476428592	-94159492210385415835391608060875071552467854042373360686930168174155764217617428830531672043281	-6547843726480141393059544301429663723791527682253817197571677788968058099967660797742221443391926	-461853084555246094194354036912113575986758251103067200627097167131377747049950246065861292911127183	-33036592748066502352658544629806931208358778754330301279453590974667077664755226192426175279478576598	-2396013858301545928419892731608757047380141193703303855391158287953033397485311159548997935805428975678	-176159108826088473929117588930917623372441899703816742298768636325488197999355806573459659797941385352580	-13126947289440508809537703508627359699977988485448981626795864619722073135049579922933409019302310655927308	-991261950559786168842358933029383049946797216876286782849489998196777372122118040417716243327861302563268829	-75841053517205963665399830402597013824792114992322509865647009034796842360796407973849275763983282012900948071	-5878121615789114284689202973565498134251519314186243797856210781755221980307553444429591345525149756434175913663	-461445009397500249788589577786579257976575938722601440739336632842158109540521081502742096099375315657764662356105
9	 1	128	-734	8721	-25446	112518	47564	9957185	178180002	3726950202	76678934764	1611430635669	34688697523577	768528369196159	17564991765271171	414714829116174979	10121606187245514741	255405583159451759556	6662541889134575589095	179612087729912114858483	5001670046163589413686926	143792937288229950681108164	4265187672106483575271753949	130448126704183143025679289311	4111031584907995277607845177728	133410283165602061874055533475251	4455199798829633732338232087617239	153003842284762146171525417722878146	5400305506993258735224819345554078674	195769718716907666702744264706956782892	7284868945076413713268052106807026464232	278094727794667948614046274294522883755957	10884598294424178405308834787817909450662181	436558754791543890161431552938219965076266374	17933033135009902084216207169954941913835028910	754090764543326949464615022169862384649536445599	32444281390285477842222492820083200213202148652580	1427548124168516208322027851002259349577491294579645	64206960843572639652996620544246611618504791180827124	2950665404504441755232729424761856927877370663844170966	138490129536830077150937563711485213779016895221491430957	6635897929622284369254155646385294821147188910122541173644	324481425718937273550427401374330517653649684094104113135668	16185364234724577364087695940998949698027269398996572447033884	823259110066528435036898072925433422331052096177785039739162712	42685115163090020172765244097389587656881656729700000024461610525	2255235285856346427601452679641784140633996619261479039444587721044	121377278138216087945236023490466828713420659725853667587134867531054	6652310288475410012060138910237804611178729354337871725280496396358125	371160008312890415457246557848970857431769458664666407603605697439027489	21075205024004240779819825782116380667950444103149036513475253946615144480	1217522401454604067513378996448802429538230650616581468564630299853824888375	71540702599891413876139919844807528314268313460868595064158564151771002992181	4274456756453664626473873572712225898753780915623572686044683844532585018950627	259623622759464927268676819185200615166636451335634651162549744358513439412884275	16026201916277227642738214220407205704507195873424416813036031952802260828750846598	1005150467677425363085393442450872495535565572130861598386047998567410625185867553249	64038296733005549272906284100165359069080962003249932474203029639191137902407298214429	4143372103657933360847462805908258078728862566079813736263598622791532834187506670437204	272191015059040619705519324778339267386967961663248943252193963162453255323681448762886550	18151075572519004997405225963968275876788523145005542716189883990434461515603754600933164179	1228415969971021312435015192139315155713725432643583564562749908355466072673432976931254032777	84355119662642740581538513147889517750550438697649959387565788776077414604425887380922268239662	5876398632097893056375233365520562248788610470280194907052791007649938885161160375806532441263154	415200804859925823978497427689633400321449211494578762754365727701905308552198561047386291828805276	29748693991016734169776392260752322766145685918687309755035301778016946302017213786191368610980057391	2161017480534246675765499150693572114996157297800247006741807387430106863300722498136395601690841024270	159129002122127353253280327580830538983478736670083453803770369848557852695892359272975858344710138172173	11875808226699662078330799923823214283614513657246724779061851204131308303759417265548894058360905030435685	898098297003426952403645375208529932305363479883525763406345710165309054522912188809301629090148127853478450	68810930504815111889715705023661206790985280162308757069782545085641288610179837778510494280044811937195337388	5340620233765421130935155131423115018612219371411237215103120086589817720815356343147309234428794409705960494761	419813402377223972660536209134174034539964592399717614334703519026752846311432678850093952666213138947588901267296
10	 1	256	-2289	31602	-134879	552339	-4683027	-42459898	-1308692710	-29852809180	-696856757036	-16270470364057	-385628210955008	-9325150072912235	-230978803561146012	-5874430723069999161	-153635714145917049146	-4135526750240722706384	-114623032885341778843984	-3271699170219981862835684	-96161388433359618839228022	-2909743291767955111066109361	-90613055594326644563931482600	-2902909738450935260877763636051	-95628330377925667027683220765344	-3237725659295270115188370984019768	-112609759320952131207473822203053270	-4021355682639919361072988388477330097	-147369012248091134753866281449068819069	-5539298234987659014477538087563555583183	-213451063728741529097906876019083696356908	-8427923025307350380399894620177559378936617	-340807743106334919619137034051661693666430632	-14107753556964290321282275758378024903523200807	-597535725518338128821242512127190445610769167976	-25883976810431708486623824184331031445938174602024	-1146220832280678850427390728348774948736017639165242	-51866911399365010807213873760022242744759081679540569	-2397272692185428603301477320661218829849597159578317077	-113129296835967726267495571749191218675309505075722582741	-5448718097314033991135939736563013194270023427646687736225	-267738876840127411234819930534336876719692101583569672511250	-13417380180371978905233986535992875411280423545682413556827422	-685503215128470265541736698827688018087685836921540029887914075	-35693392637304179235313911885068868537266381890319893689888763691	-1893470027204984879329608959255993403901764955601412831779974088887	-102301378962315666367177223512385114319659700527727383780410806537587	-5627577294746490506291091934174200615078361308934294802609763687675150	-315098985226131740706766998758784669981686857345149330368798551584342313	-17952738825577717511225655837954717165803938194707024216307856533165058666	-1040516690337735236277899959085822354873773321328937039052261735868241908714	-61331299706179480228587851467061957911474942540248717360162511476873024944258	-3675477467463262804151399871023006620923588430575637257539486534634384319801924	-223888070446550532845682096911299482804436399061821354671503373862155964672439311	-13858752179625041340878072913632937124735132205633571415037269030483583260023356589	-871539027311918608709743610231043126837346149966662767126850222057380577320454004860	-55669287973333204354809167643733991832857760119657141751446780332585854635126138583106	-3610855484361296860501333985983402507594019914347355922169586469740398705924939474909349	-237778433968476815444340406776296337470907973438414786847340246132386600159746710204511252	-15893067589080911402488480201902675776873633596906385192887801777462097654824277349971480284	-1078011772538962029148710479840027107586458543087472724355101070934011500241639097271238251454	-74187352299916192487225100229620778702295751539721626352603617245462938729210199529414544861258	-5178921482970759528578243286172627240715037867325326281825422234920816549999890851720663512879969	-366662651649159228792654590830879282406437589612185097159157893687014148309551811922740733241380957	-26322610030552229366592414275634116925269271561965442897547834203356125416723022857246482840827606108	-1915778660462763410999406689602418947184123382639816873287006540149094648934030451087713835845976197736	-141330881554589008600684141872309737053362492209070118517947414230777720089460139552075671012152883142768	-10566408594075699484039576342660145205734584382559538016408829836560246870758723326904198720209021062021041	-800463424213019357078224922561024601365654640185478240323559946439453046552606545681436105905510033394796629	-61433655836350748753832884501752345766385639504844928459683157155672283088785115589648373994407319753703312919	-4775851447070661637617100901251625260760587642654063696323975438763812558041779051942575289229346645513660201136	-376015173848132840913948918229047997975297097503023519044114285856981169555297813434055640679426841563026172098328
11	 1	512	-7039	116821	-670008	4149475	-9296152	399601667	8669878028	242171554559	6306512700177	164005524146321	4278348363962290	112936600789330636	3031897213800237262	83069655510746136702	2328291619266775748631	66861309397460256588353	1969186254224276096094523	59515666236163313031680233	1846466208197967510005774363	58811084454700989369424778915	1922918691731023344919252430812	64531929594610329011449798067969	2222253589777301500349599877850338	78502953914685800463754954412152209	2843820869553547856970986245626838197	105604036171487489353447404048526335197	4018379169337789485292077677344901455386	156616863764164883189132035475884127523297	6249795913908446852553891327756778598011352	255243408472378943200271338349553713450489764	10664164998071078620227570047353409985499728688	455624010356776796740292451998227060415611208748	19898480452830535029700028213907883505582960319559	887964941322579708863267036040488189435919573453915	40473117083965602150837288021655597336437453823229823	1883511738005808787873913733766757179111056695264479643	89462399852653172182680255168367484767048093615705906223	4335377089423835232113984176903221004534608813171068216798	214276663600124051045578020713522430728670789295051231586079	10797819231133168844687279968582775289889771177772306013134479	554582147270697636454007717149066631067189692824612446976682327	29021761362423827784176369315245431223386149575267387433259051169	1546938148982982549900210703862576213048447133793720021195203071883	83961554146089000458345011588844348968330119146802458474355909433123	4638921854829846558806474110948188628558508841677298818309231405037115	260829704967333558681172428877388437173474974064118598273898661604018452	14920325333846168010934658216533067783704246266136924782194056121671214391	868084564404912898666381951481266577951714099691818951883717363561926098904	51356193311454053293504420627322429586577103061176170295419015424175942117476	3088576882423418525894315750986945909872076857651605526188698854033612089612619	188777250297519214282755422192986026980110843852781649043096011080344621584456705	11723583616496513247779484052833290239306757861582938120123632358898707023285439862	739583718048996297690952799865913667871587381922870021106552159319129386434603157112	47383818791668097954718676972049908926569857900244936968302619681387738967278427040628	3082412609400737783299501606779354493656845050183331321879958807426803863738868465981952	203551509668934921600623839375462823781791435253117707730350585235834358400335359346930540	13642315461719259216337580361547753115775878277323987038018472754742863604701119688391506819	927773253995024047956370573396504336468170374689830736841295749042193753470467105663967514126	64009989037453971850888429123581025725950754114656110232072793855510521276875218862746263680621	4479403764354165410456716296626653435418667528082136800938586519631465780941000382630851133487256	317889233872895812483274597659720404687206312176169906173058938861473792460933968369122477670063113	22873535124010940995731506154335288896969914608386635406496230959757283532406042867749396845474583817	1668450679343945027748909800568175685966574246050660999291077562072712628430423168225645648362252013372	123349896208581497192036764749931376308275973171688678287461231904258324251921138618126703346774427755539	9241323208152480189571514375379236200296154302197854577283952237000658055563879549725755101116991044662922	701497210694755474917327763956238915541764957069768007425556851750464877968064680281688794760857476311787583	53943906392159858378399590054132494270957971102471166784218730203369886179828284677770164180516051864170101266	4201587842973514257968650139270542061855028656863762368339858404841488871177806604526624742937599770881759297692	331413905594786044188582443046426322572640198255988185953487252945001720423319148236653953177415460275400660204205
12	 1	1024	-21460	437758	-3414254	22844193	-188955568	-1233422911	-65810827609	-1924630979085	-57143295319153	-1649877832632377	-47393230018882302	-1365619815277730311	-39737342462792081402	-1172969534468897156511	-35235401945296740268850	-1079556329216427319098595	-33787624711262926163328895	-1081369147398810635263600487	-35415578032507746033472408042	-1187414200331611277678409403935	-40765646668460682091969654009667	-1433185075153948865226652874898857	-51595156835327386859664600852259906	-1901781366106884490862250617559900739	-71758954388817325217665464989426596896	-2771111275976089666302379503123737732774	-109490806743353956291813439221453346153141	-4425066315368374573293382112090117012026339	-182871193930364339347715564560664977949666959	-7725275673154407016271156333430480501947584550	-333489668723628625622919905980878789417344986813	-14706363932931083975001709666072707404771935090962	-662272947828215076244845261923265439193896802711294	-30446130881218761685359932770104106380024665815718136	-1428388195956943607377733990215472092772047719653812838	-68365453337162001311959372129786601819529324235111778695	-3337049943980820658386603260408069987982657878720975420206	-166067960986744521689420764718188653540023199054604747864301	-8423067006755035745377578293840123406643510268044507334514015	-435294054732153717277226723557619202545021517678106553345715522	-22913579133798821187587834908692713259266422685247587472529482040	-1228212094111682550637386205975163612325795889037441915802498659657	-67019239813995801022759347179370349015139847581286319866186619712037	-3721771451119610300903130705964894075382541140735427753726806622695847	-210283544844730005442233437206836283051312556154620735109391868526790897	-12085106426518689252262440259061389090946833436997992967911279482054952983	-706272584998180689827623270827953810890326611237201326299454003918278124093	-41962446002217136405461600877768441195820521025639861481118345326447527563316	-2534010913424530266040496206843329391280378813884608800641003843460719481325201	-155492974750180523020791159965490422496530933150684889585274608805372840545488351	-9693166599584009486652482452408586776639950990824924376784416826880751748384781938	-613724950442144951854971743702676588614065295878982534096520837495616500678972370878	-39458281825315304114904773455862148572495201624792116806580644481056725562056643970628	-2575516757544755848281254159441390114444130298587850094843793535250950864296295141176317	-170631932116315665076270226787030555158976629781668902041281751690601400558558482695426085	-11471921258805599570897111648888965149760596040741085665726825986731924571237567866408813754	-782536064140133116783188201035049311117570429866980289395100851398585508326883328255063997154	-54147638676405688805137608696166480842952936159639231792982037627971934330409356465107511768678	-3799954008707198956467767441540920087819390490686347373959666889601881414224103795395735505696006	-270408010530022111980647279393414747228409220960037292198302243225765625686443621868670580755329788	-19508499630299817793983896455341672700847574483599906593371958121010552699227322020191406643428335272	-1426638407273566912224071007425080782323462750045651962755756447753201247998931119078048232473023701488	-105733875653125003929214466203063423943199769117435152631854895190102367184928769970063411655497790003821	-7940554946422947397600806302161462698961004013215872310033360638101526832044153664747019430591131831797148	-604160081529799002827003674405220032920520733894413239921219774220404644202887401316421088977554766258776312	-46563686114577984652843149608121368137990270583860873905012796206920950292747225131536768598178950541715300137	-3634696482425047325000637622568146191151767990292863104589384928907571875895015698325516360082112872392927710109	-287307733692098828389825789296557969966420160980291276462787810809363426774795144777607023969605859410153523290647
13	 1	2048	-65064	1663481	-17022549	149941792	-725537667	16798999974	416483532392	15652884150733	515439219036431	16584360229203800	524281794150875844	16491701483190722556	520148810774413719975	16542112855029031266229	532597862402335886331566	17410638664549117349470158	579094013796452193251741294	19627229221167751216841957696	678595782463963617300656922188	23951352078754525967919663629398	863440833141834751421769477254575	31801961120215869372702424946521789	1196923665095756750438670419906533745	46035682407336862739433058510406562952	1809362626166454601017376051816426726273	72663842509022291132194143775304994685870	2981327854132277892588172958625080116491569	124945298772532039713221164775092293751505706	5347568617705398030008257559564595334322582198	233677555541415354248838491429315820014575993211	10422999728452561076521620836331224317782428797875	474427015554642146296980370213104335512850195768143	22030759644264158945641843862374265360595336710687951	1043405524634580545005521975626285726846904287924699773	50387106378393102575315308866516907039532451317909775848	2480315700371920705550356918544673609733476497631937098479	124421269136680206259719484301496641377620539095978740445803	6358607362279827480833984811973594082896312265943519083290651	330970914079952950708486597330702401133658475377033879590246640	17541238164583933175424074044305706723122466301564140184636144778	946361541242509478332624914904607619196732168199289027182858389763	51959626677384574825511999655990695089638073818281599707043671034364	2902516723034570566338197793082718975387995122028989610038490724006072	164919862174573226641043592007071150854738971682672390235665960331841565	9529116340698168836493061199435905522834513972067989786319279074092038471	559767702707812482257761497664990200139299363569642620811624096821484831130	33422191036803467799852832504542711665338378268048023696107107180331228325486	2027834141133299009582907300095729153006394592799329595472304973958454835898244	124997452855058456396150131064499689576558915396311398131498266845081807833593134	7826076886092134764137341120511449735015976826294832455559203449510735104164734531	497584052246038035718255821913367250988967614543260015131591025341350000822318554366	32119999241502257459344611328864448755133155775096550901315584549296302676007132959298	2104654378271963351572463581759417641156688972727041601193200645473761994658198509669628	139956724801915624015464428020504792878738284657905712534885382144402285774660715669519319	9443392717105097870195160530371250632354717687891414427461149291108892479995692908272392149	646396794232291598541084494686557390124715984735157160180289503718732451772215046590755441657	44877092671650060112813018593134439970180129706510676550838329417975919346590920954713169005310	3159541207050776561424338860179367140953313607688411814549758366159882873364158219851300415106223	225537306860953859302728905552041484837639861667027931424905248333849841191391460307638352803314180	16320403177675740255818132209306041621008508960641061635329694781821258910293017142023988658550844602	1196978447095315481307106402078733270778575172883011919737136606282645147083952638151765150564432900690	88963378791136192648346291217278828497520428746592432887609867586704101667015919332903014732196041957014	6699368983845686938374093435067598126893991481780548702153908047691986839505075386502461772852826106599071	511074291817462864810603161371028400934207182280969059192848182500674296251416041998258921324507088594999919	39490539705881217025943477760008610713609430565253209146461159849329243321847162176897153750877121927770181971	3090252134836929607945210129644446195602776066949560918561736151197373429490916430079533644825121676320454418226	244861763812168499455359574538106272059464091911041384688498420463852765859780093360019493756212433727969772463185
14	 1	4096	-196559	6388202	-85672220	864112247	-8133442381	-25768675818	-3327304711052	-123449090799389	-4663496969110306	-166448382409796968	-5794114414350467678	-198943379351135591312	-6801261422840210409647	-233041739132471532644271	-8042086303184976078207647	-280508861960822166419130184	-9915579343906652220469662443	-355907927699978746496021779631	-12990863983801901101529910293019	-482707757130452696554379345837011	-18273148365292910046639627847312637	-705121118453095875179122191197605547	-27745799286654279370104059152335523655	-1113566852528706242533480388965213464540	-45590737586778594936828430446981862666595	-1904133294025887512495781853094811390130148	-81127640666091748229193638859482753405472608	-3525809663163542765656887312482506713846813461	-156285033325634903367548530003083682102739041209	-7064485221755691817769715641883204275210607122824	-325591865611727213373081392088691596092329576586139	-15297251933763339425768201632091763008090449572285688	-732505261605546222313242013517162648375503319630766581	-35741387043580768780503875258216056164635552992045117170	-1776633334883131615418744784545033174410256924066836594633	-89947685772614349635073220383638611432926249390341173051590	-4637099960779045041441058386840836509889957418538299553352764	-243368766330905056125221780723848622932290499611195047109379701	-12999974268811838825353224053084527999364354056153373659941201945	-706605356506482174747793847814997572433598771929184882433062686085	-39072047880731218851023635035623755539066319188823068165198917486615	-2197399865632993605694576714497736476166101569618308987154150995361747	-125662468769727107778701228741003380265480106358543145952815430375509641	-7305615275165613587734267097235267985923690766450668316677794424775102160	-431683299495080374894039697234239158500110902619593646052671910208582050035	-25919997386915818061026563823794940247363078219516806643700457984800191639113	-1581144317394900097629610642917257832386291424939046372048527158939296217578863	-97967530044803050716746211036069651626573042606841018970549195983748051935010584	-6164187164883551872329110163003208714314746622040486902047550409909527528058973240	-393788583151750261479351643702288187544996986035412057570759576383269907143504728867	-25536209605409694705519261958565407137287272470342564139743746518555290151541385179103	-1680621271047224741435661190518325472682634027509105467554539192107180481620657233019215	-112232649203455342337013115040600040445059371050988788316073762439676319834656287735227454	-7603648978203783397149803325473273586020574788091266420926895929788462011039927294926650625	-522513656780137543095337332073005811591239967461758263837140877535107543501974461737315875362	-36413876321249368268613895369075454051656861462816294369655121233391325981229513345457370918090	-2573075083812570801151048135995586904544339213656592206618356747085548628653484162796735683796946	-184322570443020338056459276382392259006074398351258378404739436817061586733810255105495175381616876	-13383537675047869201813148812435922990794773609017233742300428803795330919556841180996285169812311206	-984820526223108967142073663443678017132771776100436567174548614601389044462062250305409254770189351121	-73428721502240145711157576151080239228458346211329719988796065472049400182560036914231600144387296153285	-5546614823692627216547528825207307099085749139885060549449240979229277413327066996312254293985522393005595	-424399777846473322183467647452534949212862922758005323169859250752760060944655903257215483145260193765127246	-32888249460957735087936032127798892498590254684488893061206578955059353199660578624253268687316265143586275707	-2580831290472271052557027133760480851973244780578537201124134444972547419085139500084497697377030182925138394536	-205053822526784745819167164114087085184342102549495901401994442004085672648751273303030395055802918872833426283385
15	 1	8192	-592409	24759741	-427885725	5376583485	-41758325066	753773677302	19660027898985	1009591434254489	41967494231706937	1670224343328919879	63973910374806708002	2397787755051327510187	88849860771154924740244	3280064703115629922197356	121324459053758787850350700	4515403023669740732183879996	169634847879611671489602061422	6448454219817463354832416366556	248494268312425922655061893579684	9720812555642863308525087719008012	386430083026084562808906399300576617	15622944776966050376955473895039194711	642731732374441698758578601410889103428	26918554381085059848861782229846630739973	1148029248382048163012601365213342884615759	49866951269781337334989410600094390640289222	2206353624372790007332726014003049152219856573	99438640467249294879557434004284799645813585005	4565049733941437735049597263557545165305483873671	213461916469319371988912958447645457552581565895314	10165752685068178049276316275075457271588824352586496	493004604663864455134388611121637147835887352202666628	24344089158611923541237557072201764779138588175037387262	1223766995187154411203398619952651385699749785277099988584	62617025930483272660901111001917777274977439943684900841336	3260589209513062397455733570059003453736568858517094481634696	172753887511908415743380582152626660050474098473628357298323769	9311151006657644798226800102341367801671383038162422731049218122	510430605233270614729230036099422264619649122656944990955243866679	28453829357214882400005827204646565535652981136103524894521729838348	1612603801611852660562804126893614084472945394322752440997196617760132	92898696321767888225880757100025765029163400850876657300643791632645473	5438745030400322151764491401684986786305890374943511985195740879048034318	323524713499169748099973592792490648839818379375636948006900778137614790255	19550103211171178046663976042317759492187253970415228467004640945738764882506	1199878902472386263107263699788375768284674484277220466592172672647947119532728	74780337630437587742012721123917347483357014114930625400485607497988159392810109	4731675921655116710765969562772239022430308313694838335954641116251229163239299765	303904544726433959319174220033437793718528530196610913334682486343858357461016090705	19809445322725771607157160859273029475826179070300966986830465622866383049267357885047	1310206979496050219032347191977702253478694486943135201515426670347832767493298021766380	87914567406982867589139570086736592900874785384618520396594764186704838366616458218914786	5983528031770379532458517524355411782457263982448017858657570519673959134164158741273875717	413002745961213756017307960965966140656250059159296816488066535709371009706099220464145978652	28904976040153369885988863376937271897653751922614921825029424087886636340235331443105474673912	2050891434931031858987729582419126940137107471591056860986106308293027869359378292210211214343867	147499586586430783799884942658998333142045330074915312613856028051032097677050206450483286099976329	10750930788896113459868988101854621064520917938487923303334629332350773659928931943405029278354063271	794033586173155106499440650427657705882273234180823123771936005478575751200894454101766422424477660392	59415666973811663901752149260260399358390116780868635937089906663466530478914034997306672235054931478327	4503658543781834234919657379261648017983507776889502024097029431833340800259342563544961199140374259666451	345753586523335003519004845086657139431432230008151964875197954880307041574540606231808137971022984040334249	26880686629810238314924227222671879003863157355603916827620063893404903362396908570858704144562933945192121595	2116037592980156554047804489429274666277721565254577043808157700841362713948156668091383723208342617871897910219	168637411239683150176908301773439047684297890243088639672469670651006351726448703670282278424538302462521803957737
16	 1	16384	-1782690	96647478	-2144390153	31618003029	-367416474589	247507159657	-170405333570573	-7887831186821342	-379542129329948314	-16737886700652533337	-705915784158365002073	-28877922512516241485930	-1159825632189819417435105	-46131161430016004276907986	-1828905584131392319183695693	-72629498467237019012726996015	-2899909360054673403944118436632	-116749075472891771644493426228788	-4749886659228372141225288669164712	-195622491566127543460052098705138042	-8166504686275714231121456303685893558	-345923293867179478758074351037547868690	-14879556355298535063692905058503671708443	-650316539860004254670281375633330361930063	-28891933230084380275272615257711094806028164	-1305223928980151814429065725638944062375375019	-59971823459246456450697952797631761382686619071	-2803019653158636245632762199672265974544513946051	-133277469029612430293146385671474812670755792150695	-6446908244995801064573135025807207801630563990081819	-317252089082901028844335120209855204887311487319934987	-15881623750148401145713190125881220702420513771601898743	-808704320255471812581495134148099967278769083367389026645	-41883819572386899120284399804403793507249271390430307100010	-2206041733598499407469800401010819439836510438969645959557746	-118150343038801499776790779777945846417522774432377278538659380	-6433508387185395160944241097633876451415270691485810424775125913	-356111634480741358805212457647591915242820823135919159434596618610	-20034592670251559235451518789364277216132589182731006735681131950474	-1145405340303882690516779849931532417479186320958247166553785041491176	-66534779406585683327367545021631264907771674663295850402552105352999253	-3926217138128890172989522818102043761924072869722020947065521585030251359	-235320846731059702254970827835482521559085828598209527567350970234172592824	-14322899303784921962660342683394219198174960836159919045931356945437984308863	-885135399271374160707589413897282854166481067829176824986706871285093566450291	-55529093656311714025929683063109881156969113277499040880411099085689266940834137	-3535800252098149535457052307088121441325101291988879483544192662093077753353532197	-228473451013664703761785375406555066214503796353148968419619091098527515050867713966	-14979242945862717205875171639804155072456931808802843160308475365561811375355397921897	-996267659139225273623490774275552190472243695202291234790694935878014223872549136233015	-67208004438068966418390331637444335778704036260026035997871451351548489515068744529028449	-4597824754651581276845710262632498710449304527353201265947866610310617136579702097255905879	-318932569607132885428981138713255091141374512873993456262937058393997193608355831013696332764	-22427970298463820410368510858962558779736584762759345389432697818810177180871634786223646485284	-1598660894533047095499854603299183719860815547396792157680333622726013580672387416000999091614247	-115486099166714150077757850280847995013726778432574886135206441516394403209099423370901274755761922	-8453622334701427729395198186610095955441313042734381630597762884326403719429536259824218970015281390	-626945265768715338023658311985988107603986997658222595505700684802228664045487152596845529945561039897	-47100450555408031509930742630823834554647103325862047246722625553033461831126759679190337713826098709183	-3583977271032615412216624530116839471880894194651642380533329614443912013053560894826353274304792930336502	-276176926820603617977804113330006464492225325919089962910708878774870690774233985268787245848019582459487238	-21549133499690640145738201895925133309196694809805811344924913804225125219633378528529610851025013892499993015	-1702283585458703775225947155802800804647962783373710792627647684777697772346428174522202846051365699192362235539	-136123837699888924207365113854480630874965083026208645077595168804549747761919379973647636997686813688490760516799
17	 1	32768	-5358994	379431841	-10717524912	192407646586	-2185291299218	36493395303663	901760424012859	65118815756231304	3408937408605544734	167779976176705487588	7784236033696361542866	347583881864695261184049	15130324806693822326845914	648364001192613509870860766	27551371746591238423787506605	1167450734693570742620604978569	49541058706555378177945675435217	2112356430769895374589863661473050	90734367821523041007468927466903538	3934263430769859017638936963383530577	172479428586820110571916623720559382811	7654913386275216748952945028954887515660	344272042795756206367462745950263167444001	15702089153616629054646362331759169896492228	726721199745347570671359839457538446046680796	34145439658530754849964973523535487112181112762	1629305748274947960517987514427502261706142593106	78974673180227493187245055116510841402357290124303	3889251145967300208777232019986739222290332032024452	194620083787363617164344393059107488366599859980271164	9896492968612203131762935277112703064592963003515186916	511395908371557955566666123833906881416321463327352508397	26854105818310632552035601848494397643252956644997112033758	1432928592812394796333453084739018223328753582129268158331141	77691143119011810009843212045874238724303533736737057400147736	4279725536231926428149279038619432271093377840117479414861014715	239505362027888471667369769653315288934256141874502948214116666767	13615116158970449183848515547484559988771966418747011363149585118798	786106836661106127396655918396003475022731142838930646826148663784576	46093487776157151887625683330459111454629567636078974793183671789720391	2744328468850361993043573637245331643899753820101280429802596609852326568	165885943256980223969610117684952603772431249738432177860813851785108442046	10178803954014267038358131085397191299567171914684294193058269173644420717530	633917811018950012339537126096361642821606167040276714034777795105178045089389	40063845429963460644618220731936937131106767342981035989460940428415797918073515	2569150762064435436418912795697183208642943902972075885099946120106632134069455429	167138800771013269511865135326510595441032378380555930700478464487105923416250143559	11029327405730094985068759877368217946249463163330700908002041057977618828080787471721	738139107151189147889580164021433246977360059119925524303378514728967188020867064141648	50093161886500298573120572669343955612125506496401060886405946741543489684796346785713410	3446701554615105583887741006906701271738870001189742326339427926530806634573611923393661430	240407686308719301719523914026650323430048986318735154593336773086927205771354821677334936958	16996028206386267148606176304106648697248096530252668060564128467548340442044576203885611375366	1217689593981683800029339003240864166830060297611539707634614085814964041338246122720009432563279	88399974316177252751666935967383117597076241187534786829387096742842670093101555025903312207485363	6501763483064696948556441635659662546031375155307102569902129872692111666789630730345022790780451962	484408291720372318456215924768266210120983275710990079117358480059553202185648769574569684935553074377	36553760658584220882283478851416769534843313038782577209744742796541552436601654735035166504727269807145	2793394225886296179792073434690280032201944185189320034245192659802347809219593198747874129981362107517042	216148648539400691698339687812157626861912483920539489816946612031024177539745614247597842952391011279930081	16933014845836813983975917165302216050358580243502801603784479880467981467084089805145709718711045002951046421	1342826088936032134937360854508935657749172811628187418762885455607261787625208150199203497506728735406654342051	107783459407744644327721659161795530895205525666671801188612013779823002817446483166380160648091188767428253438560
18	 1	65536	-16098829	1496204002	-53631983381	1142306116155	-17134405205315	83203305723262	-8917252562171833	-502126837252972802	-30842085155050400247	-1679683548478339035645	-85806906040674020216576	-4181450070473141956343706	-197273428674923584079653191	-9107468246079239823965972305	-414804760943263545905404988936	-18754698193922706394114928598302	-845847620378252406440873429026329	-38196967799808054933169335470128300	-1732254720029191285657058568328957125	-79079510896519587827104480186174922541	-3640823240513012600082495360593726516765	-169304232523401364754290839374953568184684	-7961351704882894028303841616303878376212818	-378939422623101153556907737085575200834764821	-18270284058526855693841494075576003980520739710	-892839058604207532388277959956019617448694279636	-44244288184504200938563459738845008593638810739803	-2224104647882935334028173613679387319884792531165805	-113445478526606188940505715459983136064574686280397381	-5872754953837877822445941258562742794197308618693424423	-308590207502356622361774747005323236154348557022228832425	-16460739027912284037042975346388982664689990859696595190756	-891388268654990750895038229995540778826877942176197729910585	-49005345699301786366826968664779270419045823060786219072824011	-2735111882545174312737492189417500768460338234331842106750572851	-154969991463005016865603551397988834350887743889501212788566341504	-8913292135602539071664848776421941977369999047755973893161939395314	-520375275314841904486535366324381045532624507631373677900572426081950	-30835226717177543537942735253098482940000296594640461133848094732581168	-1854337074307286185451345344186054018752251440667241759382151458797290442	-113160865090394897082885957477331109074794054397059358593758878308095397354	-7006829501645875088459342058899454183097642452154706153874320284528146565018	-440162990859105962935626999758260124771777890758488459218713881814135171162416	-28049103282819363290422355534153010416590443948996463955296659441013819729398794	-1812938226208943245791024995456532176137485907780460141754607086614876944302564905	-118836362847585479740554317096653724594255233344558193694152450398768814525979165462	-7898793645997997152637802351595409676464294420247673884425396265892329639142175739323	-532303459404861597579684318709760077167353763637292107024412989616875469150892112997846	-36365240420605122299287242340428829504519514806171468325167652003847144200482716587299574	-2518161418825828834834405415294212890068420787601221195409415547721330834177376780802187549	-176722468060838464222374669658222865337632486303509845595477362537914434542557786152526936403	-12567598222798201224508950954305659944046934527186593499912422885408716061739272294188034337781	-905537658018823130317118851891037337760823549694819147954158279578013230566212497728212513282176	-66099187334341647100667997056367007800949014540888920362513560876680797622691897036695022128850738	-4887234070731942064370571498313657185511762796269994116070462476939103004251173571022791285285157333	-365973854183759075752838144531872716517915272956591315591731942234570839040580824940375457454869683081	-27752357078141757343527927541458350246897566319144951644627670052210515885773287190684348132031720575313	-2130866015871255830555273732616052780982030231028192898890686232682194958331855025085744587253169289752079	-165639164347091914526595733176618927275808569938554616116157196179733198573942120602677814631895545698482991	-13033628800357154215399758392700725491527051260629555117283064655716865580372236431911386939748541469333736131	-1038026829356596834623426736317626787890897753232026991096585490900915165261183800458567712316458889638907840092	-83664053753816992320104151670079391131859973770765680288463240752171608630598294262328041303332957793677546490289
19	 1	131072	-48340179	5920311461	-268119494382	6887589869335	-110040248953360	1905333529104397	39218862668669475	4207882829259078175	276468631044411187136	16826994769484859549914	945401948296278574058585	50282415544033352531876467	2570925179294532173235802714	127869398695656022883795513224	6242045426282428256274667034306	301134072260552072139826679887290	14434286859075927880866617460831973	690346186897520965952126168157837643	33054422414551894303217976325984720716	1588711726400364585890342734413690216894	76815005309494547080015671081562699538067	3742689317275370118695880871492172356789239	184019992693922708105365356344231302925764017	9140718305226180364418338284578302609816450337	459119989840108220559753148173268359059710686434	23335786689405326741820781754747693898350125839183	1200953061865110235960431822367680757479767851927383	62609781842067823096152215254294547671232040400667839	3307754948204429703326712661013620836973822464348506044	177143937663895932357062543415755725821040158045299411311	9618742493059799597847856272347518448025787335004943726447	529641212122786297017271330562866115372841403732641517086917	29577970999977209144287731533489077446120746910572818944965353	1675376243413236407406973129219227120341037276286749539145830270	96257207745792875142100331045900100912797000280578478525993020271	5609682966021492362379607094243089068911429412685534525697937153971	331607500489332262669812248790511823433418458846783835765676693324350	19882884788293956482709711009018081789759827895266803171826544653498599	1209161037320250648212153283020244690469899426753211112541545181304341133	74578399279841540458303558351273066725923729922974212944127009170163940833	4664825375897220466715614747968591240379682945750747391424358523030727798726	295880290654720869181615509768648950665856183816248934242729323896214455179437	19029012320939192120087786971489631683619840894262008568858735832924536712751012	1240778485028847488418614232175368994921070133373943250892322357976802410388865611	82017362174423210478365878576743127075391751751041038616191217446372373851294717908	5495466693918604456696831938066037134337854945022288417643825638857294805887540398622	373200879390598629429980628776515300903380561694691679084408701442882958673919232957595	25684479990180993721849144063099570567732401747924300979457225838615898201452660490474799	1791177640001700340296438490849366657527826758290151427391589983337976902514271093691101230	126559645966712398110637037998286812974457717320325548970323805845462513972772580989815238814	9059181082903632944454015308900788930971921654068871212414057661183967808589875088348916541781	656852319931632185880527070425106006132338964703080331999733552094661650733598866491825976161591	48236905105079713607778208470529761035884234619100002951886154372379200673120036178679854384946863	3587333420769513971816748675084528507491419054286222241187488673421716599821062571031838026097600770	270142184849437355736995718547237694921443264881936833903672163503145580968835828828828733657660823672	20596304815890968146229843433761650106847337580125847841458221168943034204486938027532657677342280723829	1589683091191410411056869544609498461381131553391938890279224398671789972022295675820862927648375114005308	124195122462707757185366955186828914990486057950359395661743178554302030501379841507539056182026894473614802	9820193008323535360951654635758661187926972153876017998614876670285345049502331743434307892492390846844895530	785789415007048258372598973406556307202965086320370733466470081189855500378831477443738216605036006869119522081	63622776463402421108079937497939903699617078545697642342134103481634245703143851343392535811122809415524601558389
20	 1	262144	-145107920	23487535598	-1340995521632	41083906618025	-814849902643730	7704373454979545	-481814208917184028	-31819286004908561771	-2504402408071748544957	-168337747026172356217095	-10414315305364986032164589	-604431377320604390174540816	-33492166173725454173714533321	-1794552387475411009920735783560	-93890641956731120507217257703729	-4832993321571355278884167048886181	-246207691304306625847794922925941988	-12471151215055459811417390646996571848	-630447570613765962295637545163203230799	-31902816699713275845721471617129036670956	-1619934660743831770186980235459174074962543	-82700396350068936098924805966483147661802423	-4251620538260487602709878995550168378208209795	-220397158064074467652957157089287174478893370764	-11532576953858862892158222846820226045239620890324	-609670652192223860109727091358663409351526193723700	-32585386298482530568978333554849412392386359343267237	-1761820597666465440582385343068214720416935012378133623	-96408760297466605687429018963223683460273028236955631099	-5341364732158938959899278948031431353631966644676487485274	-299709440621989663211503501611615661062540479812674434247948	-17035879054273806920733524240180079324844591198989342928598211	-981125267082660004160204132837670477790126703071747946120424165	-57258510491434070801504868070488295199260339927672900522103096946	-3386525049150743951366605005274635229839889110463967185926189656196	-202999914028936719549788449947117395108543566684174228329678321561529	-12333354588329410186154997557938996447176868144261246636081812145580973	-759480325615100969963089447500330182455984522682070091411312414262846124	-47402269382497052989927196465033001085427073562061415582506123088405589293	-2998602556901815800694707375155022610017895123836099582070420518035611823598	-192246906679541181337344979753954052005598888288403122595975271466408478953617	-12491040312888287697077939190449347003320150992995323413653690645837408876353061	-822451302942550682818281784623303581579447595935809584708754623268904160834029282	-54873640656103297989253446035496286914053621427232753104367200211151483470053423009	-3709588661287569184943866199082928216459464342460178820107788147207469296157695939156	-254073745992025618356800262327380693188544955148399233365606734547712184588709835780165	-17628982435912499338671674758509867646302400984560427643637649138964222390859298382422420	-1239046428965455558573295422899960881971841235941953940676882776005767556000884487993125942	-88206114919520961301972496950921096943078200512552885444811517858605229608696456704623862186	-6359415631681845918133658955860141722009665684043644468009667059906165863998694943204188495934	-464300054608207259236633330577610533662700169807382961094139013166593772725351566860501655510703	-34324014299707855069402409460087914854715603992782640518963528638892683994054225062248771629119658	-2569031482472336021689615431330285777201768276440974508034203055752677527153516683267835084772604098	-194655440425117338414788147824375027553037994571723859069293548381911443818081810853475397273193640052	-14929418417418244114440353182255054193188726534149327207186824770269371513990866120541759388478486028137	-1158915412771760069259409148734221403590584437717241685342599088857276106945935649374080523828489499129362	-91042947206877739390248525165228208079295319699870407395907272540089597807803995080500582714774666133974113	-7237354418418323228069388444230481166806737652524249145357754837897271784340651872010365142496822281521529874	-582110842298351588418339906637990973248828851911021510200691237465324918242697941551076278405467575069486434663	-47367163767193907502804546529480810797011133679305450674540238933241612429329829234484068020012425659078570220024
21	 1	524288	-435498524	93369273801	-6704611446135	246805938710100	-5448368447561289	106119221222626252	1522679083634035743	272939569226900093155	22396108325315644014163	1685915595137936692595933	114677113746915057901186164	7263694065565582038914182944	436169085039631523076622421169	25176330493664622474823727595494	1411741988183298010169644747017317	77536030398571391819578926576502512	4197923440356443638093391593322520095	225200892484772865131921996125059478506	12019631028772867872851248002202747890538	640377004173813561150017525387506751974912	34148582762344546611123216050589050228475444	1826656584467803480454349249047744026216196508	98191034335339988730373674316570429671662034446	5312051990277740125640959464821515214463795437794	289574516774181812082359221401373298812744713287020	15922283998543659241993779163723340238317181842796616	883813310977559807502139192073256432810172238589168846	49559362214361384536689894683644134077093755826215038214	2808975683298542235112738578131704608250295829801027532954	161001637102547297534301191046363542972387162142577424358405	9335519049210115537626792563636816136766868978575612240874829	547781075430123205840613755984938106535218883002950292590679549	32534487638066818223725106677113305771383103021336459407041906836	1956297227132591322528149404944003315241614808914325825932231274318	119109396067386034983288352030932171388611156662356998720565796859970	7343914371768853909306649141302731289498695702936631913297945733583130	458580659281957850613507751531101019492231666055122477092103143962142216	29002447040772918525979415942022705134140813413950071680412489688768403998	1857797401896653450118512953134486367940142481167806134237872424248915371778	120534711866490843225796462177289190096829483472841945629765428299955131041569	7920885994615057512244308479915808362775429268627024053716539638145072322994543	527198996680525142209214900576330977702698319336897680591074406267754893997243146	35538606583078769353141955279601743945558618365054379807723912385283227788602264808	2426231994764803830774123115639224159188896651074594514475821266845390144440655589772	167744166157337201322096054147651585879049687096153650306642209554971546502545887888026	11744088255875251319068886381507199546576344439845259051447180404936209081939176752931912	832565946144896934595588248679527978999050614725657981446807440654916338758310324789846267	59760416762441931241047774040554040776849894437291344070612862914545166538365244596934343778	4342804746589276794548649147223321408150927248344979113719277355359792476476780954939169399044	319486864019650654274260578133813403785136424282972392953708342462752864803731593058194961546203	23791649451390166166680818304756630915471127782449878189579039812971932891250015142325078374170020	1793273563722539824766975950985419348190807060592704598415534292157441758194385375536017904325594987	136797951583000534030758465303647902769071804211451155567453835362299505034550147135318291369261409028	10560476116665103519276043901119773277247657627851157242466043659481765919403793957880520049822506520788	824930627265618764200221848176457513062828656306570720280888504334529293265847076879113820014019440582324	65198869583696089421410546139239792578356460380128975956002827463038364280263558709673654533494979060703914	5213264288110097680868255432674884161473338196039989720227193387344865737142043750810112255375583486918303628	421681497311328570503971519774446280634844736429454386802237101058344886898114099510672261045419688757703298531	34500264374718275343621447992575329833836543011887004968424782934911364878919397626550605316551342796710617448453
22	 1	1048576	-1306845099	371733703002	-33526634959562	1475780017260063	-39205046857815629	576494212100702142	-27194096830225378833	-2003280971023048157739	-203320357971823000952769	-16856350736236041266829008	-1262700719063407166362343203	-87268200364403218826656813489	-5678686144776147082897411516882	-353099897638217948730973149251993	-21220128327641418273195493074516262	-1243493298503176501486852577650419970	-71550840156833349628613874456809449863	-4065158327212398813444201311027866900212	-229073562436228414055248598725489055791392	-12849408947180238995505815036182688338024765	-719595783616104050273064493490882370851952642	-40331814559258216587314687393057684798345731393	-2266898852911533729756173219159606841734574366461	-127986317307694191321509151378952218307586868040663	-7268445510904274421445041308661403015201241669293592	-415685889271796494679338253107496476462257791774646402	-23963535245430390962715656068676849267371010560909933686	-1393623398038843503294129727701241185497407424003512594052	-81816006505214003770135178203792482203766811381563453723404	-4851436592729833330201631226116387281087001459054535057180511	-290697808333620811911730093524872715885738009649409729569629468	-17608322549080973430558661436464700566419106132756537797524605157	-1078537376831597955627989558229377093134870855762999752810809608013	-66819705080865677976417429793627246256959395081195979353175417204599	-4188088386842444823668323366864373571761000863382242783647240315758737	-265607633625766850756345554029066357171307628145660003235870282941591091	-17046471653950454013080385124028809249687763281690357283940802666499330653	-1107235477619724933168952419927869295323926154843438649920127198219377490376	-72792681828177932785906275111174045014361617097277866612779861683283133187874	-4843935536750739765382955430014347497733324944165233930176131857345190279638553	-326275095099320173386273759104598559328584189131577570140446160049534730232288685	-22245849291133137115098606207043874981665426231159182801181792953557131024861678050	-1535294386925783253874906489807464331941996826406903508572985030014583087812250836268	-107251771909519137469160231625625367595011140763809043653503778790450457269002101887723	-7583595406598075938265465995689236214952063063670319749555199503775895091811600587399375	-542734297100754861741471520973193293543907990345735658971876862667143360630910372433958139	-39311607031075340603997905611115597804714576998894268099585126089094853871294824582909367197	-2881725768996866607079070680452052492410052492389079360450316201308294516569705481765967784156	-213775080016473641315150827431469176927467779430429700147692819233307418137299903196691642146267	-16047451298862378327187953030421005975061668245005595918192165224790350478935363746543706802155709	-1218904459936818755104359237057839309036754759217832049744513658696188822845953097493084048627000237	-93673399693044112677379227469633566248920784803456952992301408149817338722992551512208326481267412606	-7283043961014402118415975179303110197586774285870913143479544597848729448151526921037103079002272513013	-572829617250923428231727296497075056756918119709296678801296111643046590381876191790678975435416574002307	-45574169634284149765261421717427779631142472054013877291941856067695948649901138185173535870000832104763188	-3667388509348721721260927819161675709715392979912329732665665189510291034759475628630536033469184387545491307	-298471849036071884439477846950603594058950021378294548279554474778484728425445129814375583962635169168115508299	-24565243284512245966343686317617373895743980403859351987748394388661728840484757938498592995067846558127143663423
23	 1	2097152	-3921234349	1481705683981	-167629869902379	8853567440813425	-267761618683098834	6206135559491344552	42544759427155407558	17815473708547252762777	1812429896271778761836964	168809298713912919584523326	13898788649175928208021483070	1048273175722996404111714365950	73916152563144079974249874418654	4950975492268469675129894256839929	318874149265229990675019317538923019	19936759504630537348783227790729943567	1219159466978736619040816411606789480477	73357787293947607766985617929202244634422	4364327884672103759840365436149491061916966	257743328119862488929038680659193910694545090	15158653523287980774992100558547239209958761813	890214621955626705189281556264414601494857645324	52317768975925913515830429780408268542022689493651	3082639326695690012695270304073253615319356810669753	182382130165904282270644601279018971283512079857800191	10848924269115488040749340342867360740946450751475689901	649538517520165277235272471194531735505163125379922144774	39177003261160975915932576955145552143495689841264409735995	2382303989626710371701155258477245564102023184983500562970717	146144230840797915127044859242626367707688005707016132260077760	9049383887004758448155622483611699122792795849192771036978984586	565855671486871631435987394722415492990259634668794878222221337296	35744229265968180618762693033269029309504256597827625041919159026611	2281689584796257525966947998865112547063308354542321125899188627375581	147221321867053862412976714171117488234545589485360507663303762995077988	9603760043809251413367170864323119499709917571202248300211886736431413239	633495846484985785246285448057544768640967930561751888454502840858998896160	42260877393439452745672305221632703936669868627881769935943872299248392122765	2851496653869930277042106344665671446279121902463918396776122815431400492769752	194617957536631677158578942205906304946465303438308541769074565329127566812549824	13436771180078530420034723841214833392753550597129252431559631481914114563455631444	938483583022565682986648520460263746238780570783493422478392702980465433098139395865	66311458469450844584235529627144258519260974456025331027615035126229166226970391828348	4740068232066201265637979247070189096002461458901579638227618480567448444698875107623081	342778129226201609403399912865353515532607611837131231430824055077747185974820321440904527	25076541372400069594983207915751161520963422723658054165442621887793247716964151738407869677	1855827004110044190087328502061533397849741612738543131593918519711526035438811292111966258310	138933919013416226497258852972771180606347499066967856287955096124955113150874056208311940663339	10521131796790127983237260844219872155897243176789007724582501734705807684664061010495200165458638	805897265316677606544912446943409207705881271597713161455808110506021077175200986829343592972969930	62436309386390465754427079017407205701728070412100013186625089103846541103081383692035719668767635024	4892268610671918339104308581691585917951198443920817125754768088962639788090403744940982444852518286737	387679038814289394191193205947044208426022474083160303903732827753004348855939706161535551964076010262410	31066705739730770282585056005582889683207759964450692356857461835080246003212708303224081643939817543334630	2517384447287893521752513022135732252889872710388092931152405744282851794569136062987354636213151844660772008	206255166816461330512898263549175281904851767319846380018009934700143169383613801849542888286781904449244977517	17085576712477297670867616032057833747446787543414243336497487688438326842262041137449299944701078450865985334512
24	 1	4194304	-11765101150	5911132206118	-838181530197491	53010735931562781	-1899298094823025191	39788786855690031153	-1620311787011053263394	-124860153674135616046852	-16510907789139017361000092	-1686931756177538466837541531	-152995542910605865351447680861	-12589603393466962437504219010297	-961936920115639164195892833255351	-69404568271019067113871861605830985	-4790553346654453510954019209357934381	-319560617389257876289908586402062262966	-20767675559729440785474427599312593347574	-1323402641429386885450180111648483879642629	-83125338723373172376721421303167046530607553	-5168482724775871374419987129744887633445105718	-319229197687391546064040005462259640176197900079	-19643144990323980566023704590836392279217521000115	-1207078852868631905863431759252003446250819552113869	-74225270004354657113126251339448579101576079082397015	-4575029636292744552114203244185575045723306421930049739	-283061167714930340019612172125705412037918307862096886009	-17600814879391252408900906497535199106213448057437111455060	-1101013612846130017486797363216101458487573471961950733970466	-69347976818532953293919549890289725708989237597993345329353965	-4401217866521799185352936722960511179694240301822683314661136666	-281629665169782461918398076130704432299994658791459059251237288789	-18179327802607541323414018074878521665689522421141216931551406774126	-1184304845159128020576893984286903546567834401985030795271261136665868	-77892886121096960231237123023155061530480389625529833758620259660681502	-5173890397546216169634313376170472341690913313458799309975671395716860141	-347165122684071599596259357376076049087652685058777393029191509516645971119	-23536911247932909375519418993339605229263801609960534640463994061079634761973	-1612634011344774987036166001926952770996313333170331360480776376128957231998268	-111675815500546166375533636876802514043713789568870054384948129729389246118607530	-7817553810037587402313175694352316824124149689484896274890648681580727578294331572	-553237465330865766746879420557878594110476366761547076401073364740158288939921708785	-39583322114002884848298156886314163851032816544629417967783464688007185347161174072954	-2863489059164449650701155062025164502525331883152824437762790178183388875842717980452975	-209448305076081778900986295888408075273758803372944239414613092058910173706781349828333448	-15490493429988699777984583673436658098126837330984326403339860827962709632515477933325947819	-1158415108297225991425613759436750035774979538060587579430932901545846429944097037611726075423	-87593593416668888947617728769924231396833626654345644474793384089396871850847549750372208518824	-6697056884719711050847329111241327624123562616469461989103205652173793961820090386596819632299021	-517713824550213089767221736814878054954109470264814103466450320439966733026304223216449702045188782	-40464764519814445552797507792516057215945298369494111629679153091484211805925220493395256532320895916	-3197645044795429762110746316573075515524668194017148530347957191449851427451886871195381371609121992375	-255465041972853705611940598190118924284674153951734628651170781152910969988191642300604908534304321459627	-20632912501777803483336867842762314066927564119161250353208427038162865397388262503897874341461704947706255	-1684594497988237132689815991965066172484042400137321802431738676022185709597984120009870304307821048339222308	-139031215679353719208861141929194485247912845351074045842541459686110041347109809805228200697534191308263193083	-11598084387362328348532973470278471010919554196715621782260643699097851462466988831254872832660682503208363786415
25	 1	8388608	-35298099654	23597461429361	-4190877869179818	317897671797967534	-13118111423149608080	375343772493604691741	-495407815194341816216	1174179890204323392661126	146514818420957943631063208	16896590833110682742162629535	1683590194878579519332753050499	151181327936004823025161550499607	12516450058101040976252695028230641	972754971497747515227361792660738502	71955048942829707264914015239146869726	5120987806898126169209168067780068969442	353680391860164040052000553993316196236995	23868692881075466353532297729259714191180901	1582838537345702917399628291589390128135791440	103615109402931336605347919924544088352021033706	6720894593414021186611326818366420533576007922130	433319938854315591674133125160287482842840625784036	27842158591443681558630592452384708749251200535178101	1786741430724277938010736249874921098344762460615099770	114732603354654174925957963395417065401286666040121127657	7383394003169332204415427755451705051779872787918661497647	476808404767062847971090200976196065996007157176118069028995	30934193549840326989250498549618181356760443193436316701126763	2018164748312222932453580208050198186628860201089224758799251447	132511016966719573601030049718573271694326386516556226500523004941	8762490496393827809341412958198316321871892355118460819259244594373	583904308667322369947534163808708401429943308928797060263847341084219	39229682271769130538483077710084210523506084481807205221226349829836306	2658488569682694411526399254902074397873505546065119234957164205936401938	181786480133377697485323686697065166388215306973050625873613038138055584887	12546737540143500472642764446296730891599619213830067342095591574760705810638	874293400926052687427293313016495344973854556000789070388493943232136174343367	61522962694138907537616955127213048118195785799204399304780101243099422302566256	4372719216485015776829851969323587792408513593735175343334333126348177462815920935	313954773053275534883853156312615636605155801628255313223201740641650828861879851763	22773957629334407986915533564319474435118335648771676648381068430496853377579684730532	1669206453674024671964232397179554947452784078500263590903082917855664008148868858475287	123627954946585055963249466214363356594459325710070661854938668163980686920939594643669530	9253056912531005713766976055143294335080911329056314229648160928479248388405870569599355869	699899048483819772866355697106278860614578766573994396463850512939623751146515008191111139024	53503307304361875926589727855763183782693452409179518537872704329432171445277027540106320458162	4133603633720546374542273597219412300565212481434229185166858277847730587883644292103761943297466	322762503054628719470511866207501062461896685941699466996730198929323751135077855745320328374304983	25470774874564948305621080922377983403258244403922237650504874876548329620231112807436092724254825658	2031426494668584403239688454093585307736074526726345585438136578699122421817955020719925419633906370218	163738823221614600337626830805721013167393129566555218622740738932325748834577909465742075702285498506932	13337751685726047989333756676918910035729887618721762885278736698694066235507697899779970461628441063846699	1097944163976284347061904170585993107181440665331994519046272852950667229493317830406699668554831379200230944	91333174149034090077996061425917391808897417136328705692589219244140143063810675181776432118209776916816256544	7677318391117088261008905388912644570982618805257149469550335267978633788857682750671429825595421016219576934708
26	 1	16777216	-105899891369	94248630949202	-20954678896571963	1904870484572391971	-92390313768362877123	2645264738475250437622	-102555636460064963134632	-7656289181337820209426920	-1341749203272948034496108582	-168755223227472240486964949177	-18529511834689734400509222412300	-1815197900297276187829399752467653	-162838101025650786826851128852743398	-13631657317193688572373363012664458315	-1080583567154125727900497317170879761369	-82048089164502469035778732367594533265361	-6022020393213970750989957757253263434575503	-430396196583585712234916235926525987199762922	-30132763740433608164564138010206651990959769405	-2076726000182982942820180464174033481338116882798	-141463821167683970006149937346290195265198146164654	-9556493876699879612415307132222262907629491646345506	-642039096249778594369258151671242134268953273103804970	-42999411386591054953948520917688093796100639693090320975	-2876541732042018751562105891953461990835986154131920692777	-192540934882991677327635001302243656333759512453258652696935	-12913590447739096534954778427815159898998284340689485750075377	-868916100650127584171601004114583568698893665135487508643476758	-58718309188409650293199858110659746015660762580547221397142741542	-3988655724488482245697709808319819048476434229266278756699486015805	-272567233123188900849101827180926255572793212285254877898108036861302	-18750120000517566840868495965996931359180515714253453818820461103768556	-1299170826688945146953111307255208574093704736148477523932399018536865160	-90713874887908806885130680810090010286467064993996237874555026779871087677	-6385716543182523835709675726653714299728990218154014406261328114314218701049	-453347316087775241592093563750438157639870792102649847488300582329077109396100	-32469250956576935932297251278115915347452679239109491673429609131454253795139475	-2346647414203772557478034269847423343345264419274602017330273853882125850366863855	-171180802250199620451924135261127568657372580782793830688652563474119176350020465830	-12605966048274198787896789881046801626328180287250430823359947148123176637621604219670	-937303147662684323958150644627988390629261519016542860958481940588035655825195702672710	-70375954957382024118818622591204463619686002488725006412252146539836766765713727243880469	-5336494163530562544398877568011249188914873639654252731663296779163035648560420199281260047	-408708388041729790327115561149242870979142933128945356113480579661109402817037255265640699212	-31617475948854447991457776289247358203747705173413938717950449451305348804795476704365388357885	-2470701979841489567352044009389012550401534992401717744077447379570215807416581317400742805920936	-195033978125529091881085057103540083263636427651004205495942926858465072614014649021387429270204689	-15552805175601635249217713353172404150858688828464178605568688606783601659887595446656014220896027448	-1252918135770485037583841981169922407433656825939952054502571576999776180590326059973262942408772176585	-101965883797290934545029867771348819143686921326092438853374807954761756889420993703222439597920501829550	-8383092503093360184666686670055254904428034595419473902547999372488683930254946932502709690866152154425522	-696251948207761763549020805446128576989751922247612845249958051189106691624372260423180939358415926583608996	-58416300490334498575703806538581489343784742762588251349751570146968624559417709479694954775972897182849486276	-4951048666442679672320871747260213280500486410043560704541399137577788491391631365021305605891359857967884387535
27	 1	33554432	-317710858919	376570896269301	-104773126295596116	11422830350554414155	-641944609140693559288	23197807027042184947367	-232141947383803645001106	78506607447183230446638255	11828065941693308901520389811	1690909316425822304999303599815	203860941518973845531575710288128	21793104301355661008933164772834950	2118257074006261360782324214635949126	191000261471532578027560796673276078394	16225104834242061091090728768033376046154	1314341711998217544551153025524907332454681	102516211154776045212559219462283203149130168	7759294893678499341644978360316340368021729285	573523511777406465473568610020162479386376192967	41614235178387578764300630530845206346193926144027	2976923948005527219891249496791047386872051111747872	210712677624859085214133983231305870881839809120629151	14802017413448045440650041719977312951706908913750057525	1034578338581539226229737511066294937331163232208207264265	72103146556468819593193924615083425500081368707312167607660	5019839459446445141547146024053462690198969542838170692715664	349663390216489030475840791026463915564143976631137250321589346	24401556757956464028493148410984552670100505096619923271305575776	1708015971236804733312382367538024747422793150853114538827332006241	120033806725246069678290304260914130660831818658429636269739198861959	8476632313431242578680236074399675561635352401696115982223263342897011	601965099262162935446300726647089596513276149038785512975867236380898403	43015402548104345304198822079142277154957828217709421221373576281413157839	3094712810142830739966122916793125850414849769346687119074142304461639419985	224267796210087470915535128375691393829491414559640365913049397011269011656026	16377290813355399003655589522125760128548083965185193970548647533029954234375109	1205590174586792650655821510295044496923432362466717468295061717960028585180420296	89489566883949442781786676606421026316710925572659498449073445614586994463660690120	6699989200326760247723758193202299777501738710490101116424755793071088942782669157876	506060420540916609424129473096840686643955584687913937927924256035857169232776257309598	38569184060229530339286165417602977751391312545852595070170751582428658907949453433144343	2966599770643197955833424468642238743314872343358158251817912302277414925266757435066050344	230312438415327724536906733873580604618939976890921415670438732069178890482920249021412022258	18049511012927238979243284978612526653317729697562143322563205452352740273047194644685091440902	1428052299860422809745621419194561716756905290105564616756643336921920057505441319281340991478701	114074020062273001522462964895230332974979624821102840037479857949315635876845420756732208388591955	9200678982689791697377943072747830215058030990655092827981640902268802527214002231000855489558677094	749314286390568364275094344804106815498819084115952365519393138246220267107759346312130162293614386305	61621789185891668145520456749493333941805527296202309303147958339034622086462279784228218646865599805216	5117303203715261427809850301617593865394093069168294602100086110075153086525100621435220617111163751759777	429131826907746990565711979645841532453618495317849440003877844956614876516903225781006383311407450610047491	36340044048984334391651752300590203242798967349609450661591557984386236077926507331972883197282949517815744529	3107594909321099425079552026014017278540296695401697842701419333619501059742397020764152614446517140067767606037
28	 1	67108864	-953154946380	1505012652163038	-523868237132046530	68478108814566462897	-4505523897340804541172	172590142686008168244881	-6891934092169501535077291	-456651757375356877648883065	-109173250186946995057186455929	-16876512440048259253110338070925	-2243477731307076697323486845734340	-261617578372478913418777580167757381	-27552380219380224854431490838068453616	-2675887382505384631897029210410570621253	-243589128891201287089089672737586059153567	-21051481732474595027090452479258690765468599	-1744904204854664950339327919118645158105662985	-139862020910628471244146809669060953669178887347	-10913975945786409590798332073555129033046767720040	-833720903084681146917426482846588858446830257092809	-62633025664125045963700870933309793395558849858896117	-4645087580782587742514123626490839308195681204374278609	-341184996113626370572106447211690896152731476976943475500	-24887010612634360750539692201793147886048015784765208469039	-1806947629843352116643671849150136653446706470163115371486002	-130847095058531460019168485757217182449509846959402894654836442	-9465876546145527982597827248403465638141245886545225480856076820	-685117437771121051517316191380452732743466532395214765305339693427	-49672797621669614523003926766751048527286346475660290979413605147536	-3611516603295288163039564849424019281870548769453914698638614921479961	-263562074528450570176131861874784630409727680071262561097271406161917125	-19321882708932477418297767207397023106581618491092603014082648503840113109	-1423946579012355277021598752020510456925714410797186799839083048502656261218	-105555326632383894212233438693659032246194427947270181198007410311324909313708	-7874783557104986406565387548061148808466661712362030120827714119121774049007696	-591519170246955772643140235099287946449924009797719381234095434761230516179361691	-44755276294586278860248314741664181535615816152070127728171936586104657827379508670	-3412050699792758940120232283072118034024732031818890840684064467803389931274503915306	-262188153934871949875107288077860196947158569942202672240422010073649831674481069574735	-20311872154861477478312023414848295370221585339645850688576570241050972956900017974353460	-1586805151765133235259657042140914100556975913841099479724313897932293288130425258839791564	-125031033774655061170435087144139170079397161264541532731026138682560331188842936069827576778	-9938123260101905734416851922674960673539080851340830717125670687468109425493121697466515953666	-796974410720191768497740536411370294817976050781512377871211531603896412018926528091063398697721	-64489569629482561204987157455045043197238841251583358544241313304868190511903416597737201695853351	-5266025606776930401791779448646088286777624419555629320823443871717493752438258336891624651213410941	-433970973166670423528193328323579543218527222209737612766205548717570068316052574987371414988269191058	-36095399014329594993118739421689625923906772703647032218815572068819480235778754845542605174149898642723	-3030259290487335191473115499021577445817036905828651504785845772528298976242725500135501979176213966602086	-256780827737526078229891037207568791359412200699624749222359203532649021153598879622858436744943970294702897	-21964112227384487633537599422060465914244329993098922565066812765027649047309346016483556578518900016562019785	-1896453467754238930779314324073717795810204997975005009138355587120826651449017305191785612655040307860318486693
29	 1	134217728	-2859509578384	6016237877018521	-2619338771370879561	410673245427630846088	-31405927130664176243791	1453147571929650455080130	-28140318606209490495791878	5357846017376041342322213657	953085684166027507690689574359	169206474600588637309735591295894	24678681393557165464358068625105872	3140507310214241664406597330961508964	358345389265907603647790800056269083951	37485030642158251719061572372022677053439	3656599768628334072403302976598675472852921	337131921244306591154877878306336768541243446	29695307550378049971315349344764616861984768420	2520633027174956258244509961402019473411981470573	207655210700556158267362181959053754534280730552225	16700289875822583352287671919304040976982301973271966	1317530542958262791826204526955933360549971483034365528	102380317852206493953314005672230829577381453170052932840	7862786119809582995855308466278643540523249717148764563426	598547017205696530001593664267136947513022761000117548914509	45274344485669245985639412706836479720193268016658480056648490	3409989400941646512075865915632140207684448625928360294346961367	256204017735640161053679219387972280373800887684842037631364740073	19232110561531312886861070616718684045415251632093088516223669337377	1444308588714259541733474037329662878658182030050279645874270090121174	108640253740682934887418934781106934621557194752495121704037548360609476	8193287884480580226526569201014535436180061655283510002948235361339068906	620074745228228125535786283943675851381378143585169989576329985037963945577	47128187751847838632615098831847276837761825743608121879742846051841173248179	3599633263140017515458835942715584511560860665568287599591358120867958116190847	276458329722164755525474429943367291583602162390948768001759094003482308774352923	21360727414155262495508864762844031670327527735818371881493100964904763134466319900	1661155905903491892363911415324491988251064144638990756437697503451794524832711479120	130071261678903374226819907245740966016684329101685256967951165215296324000484280690028	10258315796015612181095699711504997782265338410947617521641631733096834954273597612657041	815122388562754611390415970189889541480077224792439202286701814752888863019552149370539749	65272958999585226630456028406846894319906091159683226527479749737291472491193507651476066222	5268712551167513222936214336215545187865582647430089119076871107608692637867962372418276976154	428766116805788690865963124285755365546130297900138038028050775499637649452374691599639152707130	35184685948753357236593782289054666718714396834252271312077614096080808029220056410401553088901146	2911833076905525615593640704780978848105411977068739389233155101860674446569863352502914956586824241	243059205236592256638474755885019240308334729207280122506380942323303508204605405062070417749695854627	20466124761003852718170778975403249888851462643933225862610570546228265509598094786088640592702734273301	1738501391874538255983027528849508161339644306919895213297375286842679032613298804511912621875064363546158	148991624179245274466339111541457594875464171223469649086645742939851222461652179505299781383414143656468896	12883142511337014997431219219237229581731835240280005214220246294518310862675808324350724314356060502942402627	1124023864892540108114950161312630899908862778028320448032896101699170535298426665464588555447726216416046850456
30	 1	268435456	-8578618213639	24053513111846602	-13096717306533031784	2462631855781377591879	-220061018064206952793597	11151445509712343845618502	-488326131681131905959060610	-25904593268737205745453507465	-8900530877491782145137536403196	-1687288758122025525415133986831472	-271579195641382921593701217997813848	-37695778973576951472704335716780089110	-4660311491335413098716206335666824053857	-525061519391770623781004016134988376612251	-54884909027116155618740800226645867840776496	-5398425652926841205590429438241393867725274464	-505299336331042059127187091023053096647878717894	-45421276201238789397642660810474138752957498338119	-3950375723713906161584288949510576507939297931191423	-334471796699528249147805468732557598449585506513526272	-27710679967618384906865317780738323405305787818540133456	-2256138615325834834044881675347316373784339127974753663283	-181170620316417726520061423894970727615488874840558074400876	-14392858316805383665692075284952221680438721171877636863002762	-1134177112619455631637045389142555898020392440062581717182666100	-88851197102851488591487552521759534212916672079433006997084235932	-6933170153263904952567502350784307964600971083521241685075495084609	-539770908268130142397285106648570805067438845871670722108028583887083	-41987689600466504000914065456357491347607778271359465834139936742902012	-3267478561375488766772201587984055671228597591958648980668665831840261689	-254656468852356513098506772193993803422599579364978103279788045539917960662	-19895752636075858841825090717748988029185007742545718142284135898370364465086	-1559517171863179763171342625579458725576816097651245151387405939696218757975317	-122732474891048103163898671111547662837096205209725751776307935480258288339778318	-9703864181865201207923166235970934661463220940499466779396826310378976841495953782	-771237507034851832904914325246370853360820281018203359637075293605649047321309643416	-61645646338118788036495163787564864844580954795798507200738087702674528683260930188003	-4957630043291538098056284543361388686126755222693981735285485398062430310613107379368513	-401298010623006206363671648843822300468497019582373382685935035570264081385429992455750791	-32705795770545259579217450797728140462560888629328443450759396751525147757659483784943807935	-2684560155196027516502754821739950124329337256261537285547737968127711189652927533936443638869	-221984398260117479454962440985726443283724552909379679836586174529459648309313162452221591192958	-18495621691389442383985862530510896607807932112225953569572976301737016487288005441532746264827593	-1553089611733575047481166144156639638687954303666405831641757758947312031850970234609368405386587094	-131455312950282441476726254858270513117167758057399082067253933138741742744950487615349537174380228222	-11217006896571601125589592527069927773508018672477179644502986361134914971931852141334009851600335403222	-965044827531132852771915261747639412981478222618082891167354403576055738834428798533709860081319755863842	-83721363527887974491976552849826317089906641034525031767021857727804786971433792615745680403189283420616875	-7324585970343997698771696579775083449145400012354683494790583920974319362569386377452843332652195382827934769	-646280848750621987628970479073762891053427313054125593835513860622944994542141369766505188387768879232585671584
31	 1	536870912	-25736033597889	96179737527139421	-65483564801645061993	14770336360269565461925	-1536639204402799976652522	91776859229384449337150442	-2732278027476618765192083257	376070147636614786224416047369	76588895785151091068496910796267	16933131512556505410517621601721881	2986993049380563322400515192446800070	452463481948211085553214479690327425621	60603888992870485673284770880600347736272	7354115371846914394302247597165454464939342	823740397317365518245215016711357785643029771	86435215816195580066369504727449322536147044158	8597275896193875787004648614915819439567889913963	818381261162207717035934275848474851685445711698813	75140925403182399269530603310714230938044235679526057	6697828533503771090713694528138413278324746217762207893	582733089567021915709849134084467056366384896346858231111	49710548191534643271617919350309641815292554905975510121753	4173788712477151248893592038276084036452274907072534792053704	346039385045235188480578783161486526488121556587731412491278876	28407824885114991207636856153614955054269603518272962943646508309	2314733291761795071539915001476600635471891356394623501453498756997	187587770508204399103336559298131114792698959205924458341668152192287	15146710396327817781253127703832059048729753499164422620341121999604620	1220422181103112987975782933452996777367587746832507366727109609463705725	98256402964998594609865455091190436004654228706372769984196698124048274549	7913662622639533785411935559704514999900830610002863460970120658874786542979	638268415270377616157682138160572815704261966615616909697955590806024324695758	51597266454856407737992323164518516946210782694377874112964452941318357837460818	4183968518170294650500021912160186835930453320826430764341944678273943628061437025	340555643724501202826699803436801536390353913133908495592263740878037159324032647514	27841288429661417228554126130692599091462699142532836478484261238986170972281877850079	2287306241885253762078415674015076669857312124215761213734582638119280656165561481534078	188928564851704018432943460217696149396532243758748998382637116902114763920547383472993379	15696022088244836242663345247388735243894874164466642962822315594121096731853420277094231117	1312076659742196612156505198376599703286494209289014300944720321601901656813922006534169353089	110394271130884262022685042893568303071309726410103984764479235128327297978061733690363310808832	9351363600509165810569205836816003731133050199848895766891373479615673054570866688716592400230222	797724548838485681024025711913529227446999489334471864000188643170426405599549317555467947279475005	68545020561739199402218708401055649232861593130915302224421416772161469263396157318022407885195581837	5933724672262118795640536864523471755951123905513837342841871079766157355739128844313497847078424442005	517583592359511883974139306833371181402849428213890114034564202450791407021819235657467547664790844374061	45498698910254664170459809254885319900888689256075163277430077317835830748290451100870165791797228845071871	4031235588979464638038583365854541297884580803693577211257997922115060776339579809460673892402915150428111605	360036021168597398145226693824919970763003818933589282655441547990204126797749433073714268568092431864508916072
32	 1	1073741824	-77208458707610	384616004542510358	-327418035050501177549	88587854915005527055973	-10759146764568138606433873	716865978612567024493167129	-36091422306207695433128607539	-1327046719636994725376366676890	-727784642931399397097414211845878	-168644724248939667443276865451555957	-32871427152311307814724634367899522917	-5430467201821847576553429781955875034756	-788071463282665068990111382885899352265657	-102996624849912924579593374744934486965363596	-12362172964603390633737386060780250543073018700	-1383809046862729782912831935984994516011062546165	-146261500894027169072522527154135964874714988145750	-14743637402345695974232635350895319938098281207510572	-1429102391757980900764303410299678459097404769164688793	-134107706347248369227098655568199398211318564125061519209	-12252771627150009437804017517737912296681556281330734207847	-1095143182643281744279266405402821230222328570447919487070755	-96141425189964145170334030063485071347127440694506607957812661	-8318396753581236694213317065397179730869868855506162352557792359	-711425230839708507465673625481228515138960287800376677033193823396	-60293665515331394937856736820724073650265117003231235666489522189110	-5074688630837826407253998036610923056672115532204091347580718108145794	-424970514347309603688459330108019163860381096778401017425591339483030447	-35467409801603600968629418723845546256464699896231065238129604989839207840	-2954201243942822319647619756833052884187919588649316049933802083433474415651	-245884673464537810100073664608630431094247681998529638841197617661484842598716	-20472816927839943662915684213500125520033679315315514181180201218669978129585427	-1706847751718439436737939965408075394510360809229310769347024366578123696739284948	-142609771760021926758587327319364180193911138825747624647708624810902102254684352916	-11949890199667370945895667650008529534961017012682491292509031981769279874278843085200	-1004901652483654738329971889267362750104142472371668282123320242777997841962603873983493	-84855484321175083251132563026712024952429344809217627361169839873395146653786902132283512	-7198724370218940186462986179344647988483510438331846768703725550180684110793716319634496164	-613828949000942552401859366673592287959107073073725314225148916594535837296600371541743509980	-52629551947776254554683049628635986542114065756500283798182484721054166419486767954857142646466	-4538964034273008603080402350573485522902647785824585627361943192422126394356533453011444446854166	-393881066864173714817562571311140453951627205215790657763382525969684089424884717222753489773602117	-34401353727546563775918066599707501112726688122561840040719085739422043020616776460592784997689386659	-3024786717405256872423032386962391065744574212923764631681273317070876317417267370459025317657149358582	-267803961376370529824634312762863178441287203710415318366615899222633993469954642774172672738309900093565	-23879503226689169680775674273430087991739982939643591296802837978742746920313063149961564651056522441328455	-2144828937566296418822956267645100752961526917062895587341466845972700569670958256586001560207286856298306727	-194081070029681366606245919526285025726974110161371690823539341663803111188508693770723086349831154973307251253
33	 1	2147483648	-231626091950714	1538155182545641281	-1637089979663661338964	531381645900804310804962	-75202436615205389527552622	5825217900493422889585867419	-243213856415406289125721451703	27372162969876436026457444062788	6129580128699963370204279753554106	1694841462034316619399847102471269310	361486921285533738390298177681001409524	65177881426330903017314759469016081384501	10247318446909599623356827489340612702127440	1442421180030592922660795206225038770245069514	185511444748350664328545727944231527412844066056	22152781694129268436801890405649962325292250928643	2488062652605556019054142696779715646015279769952659	265589890222690667150317411707654177301810813685202861	27177172936518588628056394263893137200949282387180705472	2684875587220660714098876103499225830450717995280213086265	257600512919530650075802446647667248766557751570733051162589	24123392348175994059349857424758521512296937093771022187271313	2214285183048205234931719155255669457513798847438168415762647061	199937733279773918344809331316130300674251208514424358167901878386	17813942178002192402867017074043852582158695605462087075609612647460	1570292905068748398597683805136253471913895989408842149696635975564427	137262391028750717644436558620772365391287136376390273368088996339783995	11921635229701451337421156313496736130822797416286583298820709456394092384	1030587567322918635232185001187274213333809928550523387566496151499254835837	88808599749954288061207813278171397045898305603242347336348209232975719297789	7638726724826967160353738039187053121647626140571552222210643309475358307746876	656579691881774374111513883936422825290435723553114566148464274801982661062057649	56454505557281023247785033905376285029492121831350524158683948834569313196774616065	4860110565371272540320230928750812825882020209629451943693554651766732193300615695925	419252914420130752709449841374144189581461493880242187282733971828322976227665303453463	36265575587501141759452541029457538665261410869767859566106135508702412588223909040544833	3147551297364213758852872033810960978282630553156221676558421207728213835653400028427693221	274252971867491103068333630871737776962955236824274525422188169216735057976686814105567436348	24001790540153354548432517779728180784529378107699735673925926270912134350857509776428056039879	2110762270005040377893809537797947033801249477437334389882718387286001400829602756232593036158871	186597941567842464280050049716455580237852417448724764506805620822547884728906147034164402225241598	16588072138023042504845537912720637245692523201158316988783698583720248922958566947036680200093781115	1483335966310041150905123044780297433859482681863780138300688049410202023160731117816967179927574309388	133461441875366429568029038332303192886111783241498165314574654497615842833886807892175163346925034280502	12085082441615311167831225359771629508482079598302526320503691803571589105790760526717750534011445911571428	1101574582486532577634539250828097789621086394731776863291488733034236313166224645234694842226517297308768947	101095307871497302103584808204018913703456113001407348435537486297760861080912187918695603576895079689245095648
34	 1	4294967296	-694879707507909	6151694220088139202	-8185451797679462150225	3187452226541616012251787	-526382518749211258032608851	45962758775935573323662245582	-2751368668452583114612520556947	-51953404878895498769115923180894	-59770886139582870639187149764506921	-16850352244113164481785490303031174413	-3978408097412821031970474729197616765068	-782213064185772737440074550999352203944692	-133241995778507044170831783021560353279973817	-20199509419518779459790811049772548544249796781	-2783696580062923593833491750988224265696174761377	-354610200583640715664932567863916175048416029315084	-42321321028346445266845082625802243537507531766585818	-4783888892065858243859436146693998934858239514596636226	-516778226430621322299530903102127530676838999523310423540	-53746512888390311406684353000736484168997489572832991487552	-5415167045723444974078649475749568225466324724138717352494538	-531319820756549608115308513703238977789276972763626578333666634	-50992284218357694793217548624265434870828627232998122127649336726	-4805027661014783682495223271006431096628175863754399139323561026077	-446000342223448740100638947297961527495148766931635583332642562848096	-40891467262851638774895799404679080548880223666507317091632450305092983	-3712236931500465273800642846476048956354944488532866410336682699421729205	-334390541850277639720494409527690961501147264511703336574513787318442415848	-29942000775622997116253709343570162108279566994291014229460095828240914347413	-2669377633531653688474631571899563346666686740107241602713626925239437949272214	-237274059987772404238701533081364451550103080069966470108516921268226917817548960	-21054112384825614727050108684780903634553967960076270507429341775829371341149469906	-1866990406885333949328089900076302674807225488415746858748347334343228999952349758988	-165608563990427210434617529432719209184255614828178368435960863159278683253470084797829	-14707141393454497934379679201036800767449246362647519736778612977562941719941588014861587	-1308596952303513392505211174536870809581804921045875188184864625368349700383146624193431614	-116736434077637215222907794545254818880395190199091230872763413295382122017126404819045749851	-10446920805280371539423127157973044174755957324927995442528219264342926461210384327088756272699	-938386159483904343360265208001075944236330371153649824980803724804228395615093336644904954245569	-84643032171437308300766396836735393350370567051701339133594215508648704869370339170744089327377478	-7670078352724602637510868895512588309824081224134948098441430913063500224632891574427129913916742935	-698506109519584368167699485338371951834589324881740362052257988461288484690878121226788237444947286385	-63951049089316591396718946085610337794821906154508445840208885646568202091522670649431833577435847781508	-5887917430853564259523757162867752085370219713868458134261168353115413611586683595104471430336785112847375	-545290324386441956776279071986574231015040960045346906663903754123202819623621907251933250048210635022415615	-50809954293148613927022807860003868876551260535374200016511874855692872580250447535425754722410764642055506474
35	 1	8589934592	-2084641985835259	24603997354364246341	-40927257228059055106410	19120930434460718870539135	-3681279828050827541217656336	370851552463685563941513079377	-20754640304213781766533287778035	2081159128990690833439145344025679	487536875959548542395284302346844122	169686540062969444824792296337987494824	43743176878506169383997710140082457826847	9387949546097024774038117136208899382681957	1732432805765383492589687120207276961416617314	282860574438731632735426086793196032781754525296	41768768470332738277964744501158648351285511367675	5676082575353383255768490105778946158414986103093596	719826269781295505863226050721864287108074090883826212	86162335076142796736800263679217983581440304728289063376	9825790186649848636651477213275068664049623007193743649538	1075812491780320842529350296560398321281279046820407625565375	113824115382672128030927309230954643529594625444902496633897681	11701145710886354838888456687832753899027932695136788172844501810	1174161578132657139001209082179852914209431256628122809938436977731	115464254551553221143052457150086416941491668856630156708871191443820	11165012517219280022332105191565644454591300075621286255775514046396015	1064712087319775329760646767780455887823794473936196926060474520491914772	100384374703358134454519029210388858952123829921891816544557187559906394295	9378157155829699805765990416427204417706599589497951657515445461113082997365	869803929676333871443668375044055581771566398955728651223119697462360800385488	80224882363697461394558554673270080433142212737830172783633069322719788729433455	7369249121101817427054698517102412554533104809287219964522718700462451799542210983	675040570864887720036852063727615073922629465017564681602591158348522784454497410968	61734637446871239362848568840850975606147312260605845813842544994477665396775248317809	5642385782615985762769204395884142930088277744603767471675382958749859901671602598387902	515850548802158387407055013825417534923851332240399354784472075373637107051165616586449373	47212922566588366608911398120593856906925412176374572065147822422365742027561755529173551777	4328963834534919168881811137551649111868112494998966086423250328770415607189762711514619676320	397895967860537893301114429546469264271259939181919106915517630873834420033968997933124143308888	36682947848412978832251963961627068146362859301223101779954477652800784253082846315858322594481133	3393815619590624601205554804549772079431725925408144680633544171121140409133365276927472763083817543	315237878888745049757227249240257818641775880171109790767028846769663838642369471884728172812149272331	29409706340348480784879778427002686914435905659063778250167335115883760465220120963127991048326014673451	2756782973153664143402310591275269445623717415539090266671197647350729955038333036900630669009809498865970	259725725329968934876788558689965534532125845129967260284715656207763628844862310278580594092592989365207727	24601067136155480809402108619064175321246936271368941808210068657492408914634040218375769280293881110785575709
36	 1	17179869184	-6253931684128840	98407650826607152078	-204636303234468365219348	114704904279823319012151609	-25764447311982168811468425494	2943102260191173345298102840297	-214281034839831804793288119749158	-36100594765128219558122001194807	-4940149380709586243428246778119554549	-1682878820259146525594370742436131693707	-481487067513798111691152902785822200720923	-112660941326586786739804631835887368981916790	-22524905307912684883907943712208034012170826135	-3960855528306657833570892556300366399071289105486	-626704666189471066286776526483583481968817313155688	-90849786836124177572906564154745605507597364409805605	-12242503261430919800013467961633745071979939629104272282	-1551759383153185777870256917338307982458026426075842489828	-186809089705957643026023638396225340023561785641011736726683	-21532133049031364236118792567617575898829397835805149478806081	-2392313564430323408713446696616700779991100287322962870790337983	-257667498857619085444105953598747873279369644636004206470008064898	-27033851058561676474573075006337692356708219695930434326016851868624	-2774303147347345277639949550532242675806689004950197804808878743673059	-279470667313378760794766320138258307231555593007368046367934050908330763	-27719361090146655950800154889209267531305047068531130211766085525654878173	-2714231363103801755558042018739133114364003712058821379190090458997022089611	-262984606352587314505159090710450807849932473183421276515094935171108379847352	-25264481698059331120186995209837070046614271543918374495345395800625889350106985	-2410771203782104126371674392558794168841484332712668397674157524545289816583341675	-228846125716789586409091256163586766550932479066854396669975204436474887591226004567	-21640626104005532791194570809761373675755269783124303466281864018291785979227209852172	-2041091681985848908625753699448819491691429209028967205140962218183556889225453458831444	-192215966558157166998007591562295784730074211530863409774465815115223168501016725874177661	-18091152296881905905441568744418407841689593811577839562824354264878936659568361208876088467	-1703188300637646491495315373799153235550759053221733708052082457673250743424181085353157351575	-160512355873606788571918956276922684961540642905179385083717614986282370333897384087415192069847	-15152978185910103736029989570717636135944749516917306008869854056649882934196438219076076618361148	-1433819216616165670166635582405439687875180694461566353945075597107862271280689972682841431559647111	-136060847722712800913657146863904736694993650917014542310336827722487172227256495920838639511297909587	-12954638550913191508225765373761500378098419095114464969165167343341095802595275136386762144195785768643	-1238111978306999711891950266043520950996028965758627885772232956255219029681972780507615450394710104181970	-118824699896279406635330725819298831775706249662550200959539420640701140921596016918099696794683379807140518	-11455603769231705290562097900707854364490975900645324648469450701520969046731936521421235923061474507976437092
37	 1	34359738368	-18761806505632644	393605587551058977641	-1023181500329142906471627	688132519131699318659975356	-180244298482213543814513858773	23653252583767451447070916265608	-1731588565719917406121458960227751	166046456911941897005832569044234159	38408741835232258696329570801371552939	16996612829199950693286108308585094670883	5292909065572085409540440714401417521347936	1352102363989100105945141986430405864832862264	292858003748853448461281677016760803731682316169	55461690208798566760886234831689364809877572131496	9402820012006687000514591890351899649994004453195350	1454051035065714345016600217773764307585214684289511584	208204396564354861990825697033399996958679375253057254137	27945066042271632730173728572365013072011319218247435646105	3551397098493110469805673274524206505578254809033698363960407	430928599812063817428603662945113338433379261559831162180074104	50276729860182665654164801882754209306489159001195514606348219525	5673532535716198893741930179970559548965135218917667455667767319754	622369675287528891812671980415423812243337562574387263791340020090260	66652857900178919673704532879763076507703133464611336503132327006293713	6994715219994576668770907110813924636253821085955882879435362324807006229	721588407801910660268747430505900927524719835641900389237319911540619411880	73380664035011588380344340088776472455974296570101792374461468477115275941032	7373880611954634703469371911427548699675356130954577257524796030686061728761214	733755689933406610691190368507948140368440185485513726493869993464848299514735697	72435963477357216228600436403872498743977457879685539312345996381773286762315369854	7105827530740447779618554860292087179831546625308565907111920174163261566237030450914	693681499260617418867909820126958706570901152764603304926045705554132842026766456514075	67475508518860529111722158465731174311966567661214589039847687218590964186224879971029448	6547356637514593687577596489634786966491885605801332684037852846853063843369584247876025971	634392925286750125312074978529693252663761645689027515753833146811757390299487986930578919636	61434767525463937511746631235489954903561516777386588642861184908668309679562438474932537288294	5950902570306808732599703365765890178697415460717708442934792014382010650526671919636931936069327	577000879294030327510617749816964778324437048670551674954370285429890580451683569196799355581129612	56036990481624668525567754264845622263711322884705044829413798504745613868158079067111245950435026279	5454169314684054466538940000170873937428766660094256371478019241079263194223765398553760931192702834585	532308062479369035820078349798675585852797314811330851007764928814027258634325030981210791655433627379146	52117115519414816875287909125888501794825972869596350969417354605311445893038347421578752705163299801238313	5121090944182054414443614701204457853541885201962590893930264315177561282463701235467619466178758030806472244
38	 1	68719476736	-56285442423390179	1574347302886587411002	-5115907655492963101898486	4128282362731147223971155695	-1261465979144684612406444646685	188337827131411778337030502431662	-16926761407005249711511734373202623	325859603353204423912184897848876873	-412050228301564626453904160562493524867	-167970087198457168556881336237307085699720	-58271629581846702263904948689031573038872421	-16225340764512899863731924166622049435754273151	-3807557393098949021116450477686263025459049339276	-776579797221432318480361428467572012805613487292885	-141071549543580967848132390350502199152360626817980241	-23271177645663595992769358437137169673241728795732596842	-3540702210009566371483226498079263728107064570717134102144	-503225530851541077017849237588187276022095817570223614393000	-67510960221989520704765261503439929807591855480426096485321266	-8623719431565207882462954803011863988753019624468848400295927452	-1056536224707361323121669217818690705197392457002229082621150621491	-124914695525627417064804237474540544474002003890403936659234052616711	-14326920556688872179202574903895745970622189619829134392774849628632973	-1601200164023326952204474227194539114941296551438787571798309813276191246	-175050806827259716694822500349711034988654751504220219017907065989250630742	-18782554036366866933545728160290092933974638379709346076968062906772563671266	-1983690303528860421622724754003177239743936509073553544952493667218209649182278	-206737002583447562394467516500874016557420232183767316763363915137457582085882920	-21308258884766855699712467889292676405913275475861674570487530352011322398785501699	-2176241539002645405049487067134250550270191314896655767827087433652347799522882991260	-220617384744076111848589101376898741878402139731133043242323376562096709035681079624300	-22233297147829377608762036070511117410401452677185151663543378558099007884915009391796191	-2230400795183108630245701772721572667738325964882499196155864001080554267386800214951656185	-222995120561394825106911824259418309539351901090079756447418810265985071427644406577912476518	-22243498261474113353115883952230524181365052887765650581942418766673310488638405678623463578455	-2215737737845970141025950639640896155880096856439902857407342687996751662232284759594775875418517	-220602178431363919120231342608867525590849930170030647916681177412663572833799570702034879735807785	-21968864719916045102739542260564784585179779200593575179986940445576366676044324431417644340104925297	-2189817958466105909377820159504004648156208981653485133913696327789072041214737407881789866936426020205	-218613541840171900421066370291320848561423841520191101817035354691086795343751579705193945750821960858799	-21870264629021694988373689916245424770594465738443816087997393842977916383848140295673851985121357497306680	-2193584453801683296991902027432024591543724736374818327023084600079674533978911433568370037107020392691078679
39	 1	137438953472	-168856373083155029	6297164069662123622061	-25579538134875406757575767	24767234177266347569674420185	-8826803108162465218164517048530	1510363868380994107504380128547772	-142654661559277961939116614724756980	13905626101267680785038355504844341545	2980514257117956455633874893669422618366	1703604863884421020883983735019093955986744	640393746218974902730404082922640027810160050	194727328973114219944914664724881557865181505792	49502286060657990671103631454250483445980452158554	10873516623344098216025023703751446866132546073672579	2116453324073790161428188858025453893923565924143322416	372427883203608524514378877552077641328460671595659787065	60210347192058842892671742927960551691853548934252759920448	9061488775775366731569194595996389906196531848950313892276733	1283293301520940171061989540478434535366977852693133994541009815	172567049018337661935815412906097958576738423447134863432852057397	22201035909726427648452713026359741138826408248118225587029917962951	2750063371491789595637881757848782024920414067895291472480220674153988	329780039671945173249470983327241978488746912470536324902676652709208852	38462513230919775362573389764501374427879988613226668346853222752487515604	4380479716330212652888805162834755843411535184089723629947962818420570879444	488856856743212591747504855362488087652284550051318116742224986431705119619698	53619991398183238681746346406003796677887049228890939410883971463921119061182688	5795618791424490881701463701448365747335860859204256865057198712937702513691758160	618732517896868575428796304045613246127782082305341742079016536651871970861768092171	65375889098518319172218470060635072609335788698361172597691649174270299582018838477686	6848914828090896136051896438326940432012228691343071677994803323388669281349415826143325	712531440514166479007844453629150481184255533898474300681220170587475847993062147764070328	73718350819929988459233639614786728061402302271958056413440587924184015998290207062920858944	7594170457113955480240328683164981860003587622750779887193438178735065563832450877520807158088	779835910858555446299970177652578795514110182912305787236356184705532251459001060301063936442542	79905692972336559851011410893527805930739936739658475647482458107686883903264256298730998441269136	8176960838918665051268154276613961980851712764439820742806681008443080445498889204591166603750581317	836361287598435516878925379766748644472870906342000011642815379010987354996397699965809480671631170081	85565060202426460047043653654898976446331302355356989530537240753748140164536705490438329315944857022762	8761548491892641271327098778367237841238247504824108972058558746222672312405504229680527962732616405359258	898463778871534758676699240949383797573782432078562902955093015418218174459763340867169572045596342947441758
40	 1	274877906944	-506569210875434070	25187980852789657992198	-127897692059001033963160727	148590653558155701547690191405	-61776791473249336597723318078235	12049239252432288835856293675882785	-1349384124069165274614127118572870368	53613377097408329930727196638892756704	-34811671278570071891762835213216245797752	-16750853803655254742177899386391952649967655	-7052424203260908106587418250220322440572821129	-2336653840099527304555582666745606437363193251531	-643579999036360052213007013159913116208444348338831	-152245926717910427554973826692802993989885568018612635	-31751741357866266909740888025994872995493316291790925934	-5960092471512072901783506649706627803247546613823942685716	-1023852009358346274502011542243308468614661272025961420968828	-163161660716714459056867003413915603683899957321307895694002193	-24392518433547239286371540863927409443521300808252515178911289410	-3453008937644173285729591676882231083325173864357353755932109480455	-466483513871553402783996966120942200575086729340125713223334835943688	-60540203396180442560651687628485769498860454305077172608592471749732006	-7590420697901996896647313850313002426748713877548937036676628078313160312	-923842202727546919252766031376906165106655140029824461983407628402131161441	-109608857972110850686814157429262373072360424584788948407474619633792875986277	-12722536007447742063178234435183749875068405983455447808073946500028152294957392	-1449249585140426777164024657345806229498245105810862526009639537504841691709858833	-162459012196703001954379967333083109469278725388861432870196195150348949870230660020	-17964672175461532121124746741444105418409081934696779603456705641903786573975316876366	-1963760965111983022520131009245376034744636535070245853293284996778794952007591249857542	-212600146569995484747118682174013675789679229695770886960287672024736491452859040573639831	-22833018927623896729206150222567007656456645335991590072298503728671265339961587486114867067	-2436278616472490662202732995054534839397605004353632830160394909341996383047358829204633395276	-258597051434425716316386181815862955825515831167950744673844650213493622064085102161871673427420	-27337658715238595057298911601464652484234756942088538641086000795170228255041211208354324691447999	-2881342101716821733884900385094043594213148736449415478481147107772567130728689418800427302025742472	-303062109263459919425287895312541037978468146230165557142021369507793801347892876173550619027317364503	-31837413080441182939093671716285085935760882385677535923426316839264972864234643343661518805668195086443	-3343046773711499740815137786964139613013042180276330819615808857766441945461093966762213257950066938204790	-351109261084601252599524573608449178053103596777919350199288758842118901497768888815163976935490612567301128
41	 1	549755813888	-1519707815878240174	100749897133857000387601	-639488459011698017147391150	891481823998495098092045000470	-432322706664561387235191047886444	96513842060749773688412577641262697	-11667524843360035360737358260395663682	1217294777092273945595750292962129547010	225652784249533268093617082773693935045348	170922283357019557422636271044028933428668513	77475817772699541174053577283664488272665318829	28043356470262580824402462036439224252423754124859	8367006423023191008691971269483457782087539550605919	2131644773914844276205586112724818587109838142621969714	476340324821498209102636505297851920051269433961299981087	95378925682234875076839929600829233419339132502577928687652	17409625185604373747797663429602741525827254836772881058009765	2937787611771366310247932281323667681728579800906212764895663646	463626919739425501270608121157606500680466507023355307432217273732	69090202522436495132761734311748782161283796317880748676505166635274	9801127663317088980126465118288722729814008678999792358017951482726858	1332660786204674399007643965017812166443869918314737376570390250797627257	174694779642747770038870403931893243943666659721650444671982286646421085138	22188539692327752108009166748931279993341380886357593594858027061757595273270	2742450267869552390996168929348361048810390697778753149072061158609611380644379	331080269131329250573353260745463628977672190683235592246184255611729873189757245	39167506436569161849115836962892406537264695552255855248844086514495704303781757515	4553579367367076039887606634677352370768022868577256430516921666948471664380159706448	521554520524824664460297780949027895489290538983324786018169739423264144900605597547369	58982447916797848664678750178941790520440348516242816482791603970734028728154372628448275	6598841995767894412227813897641948656360611620185188436728989592586537852429453528114068659	731617958129509311696254887890280782729783106760002621997716975490831373287219923416295289092	80508078745614781997299121525981797052885983692200017934125548234094254420514829936050424898807	8804962608729072030282359718460364046203890734729734821692009009329334031012642187511394439838041	958252080362065328397082232275756121757329136610648592398158588501188282063738548751168310286362754	103889588548844827270167909787839921401111206439260245548780578267517246131267000074492074262189777441	11231332217798436802851516810564270498646262084517222636804140672359850361381526998330440262905340488785	1211829196385148484314204864089101706866527037392756324681809601750572902788521486976138622010719087412868	130601504754609975798716369611813977010456520491596279979260727521434685860430261596097448056653420843388316
42	 1	1099511627776	-4559123814138596449	402993509702698473086002	-3197442307520101139512167767	5348573233075272182738006559603	-3025818000210792084712094753950899	770815416676478528212438441855201542	-108198373606063238437061985123325395418	6702336499575839196084163833790703615516	-2993069748466102663480359137655003344256944	-1668422770795322999547662593819017048658272313	-853572203350603253995193111671545287349684613608	-336496344671231722914943819808116776409785052813159	-108777495886872218542975023178842603306164016961362672	-29845424279654851361624179174925079762636944034200435543	-7145939766450622613111774802027947487221108471763124368812	-1526307011057494134544929894660422731510813715839389979461175	-296025734893736886307384957007816419648354981944273855344261778	-52894219043761034628114433656986973305627157547471763122620058132	-8811785489531998444885042300957763689399533664112543352195371749928	-1382344476952005768123394850646446570526053390667451198182891063610951	-205918190244545972630723563851444834912818479212098825445938818734027773	-29334065549993536671650900187270718635248644214786845468475423831598280420	-4020397602085742141731495785785786557451611592526518403335254447442921714945	-532884244368375458463416916932810433582267136761683234900034103284696528572201	-68612538145403557279525571524086438870110395937778654284695961004623137240791270	-8615154133364015873695830647614953327654998736596942627360909587350542985103637912	-1058467363233678400774008313248174141314282379516216097610874105701674310142840787615	-127623200003488278892453980860798720375343187629245012326072733219000845269925299867786	-15140725663722726520531380463833188800867037903415067861416840926349400637384617007507605	-1771424276126500531912898248882899935654909526349409340815398251820903427680675205771713294	-204803191675836170105918265165226057777816530795300553965017946665636930359579280147927989479	-23440642057735607332659317561413979768318456211795926476913201186332036107462958503274918314220	-2660207470870547786087334629654143473638352609641730557237577859523548177072989700488283762549430	-299774377149581619689507939180537673106669005568253882805185503911472265626082424939642941059551307	-33586200011031837925161179798370826034422582594755576405526276937465846267397133794746460627572668438	-3745515137242970733720122271985606080012732612843398160158620900704786557460919797851524713099162294026	-416191297348163281189991931666413960054471019735285232176539942397192768126675984370127934229669030313411	-46121876611245121785194882840477990400820419060538317111292688429348086064182591757798065738984117473852489
43	 1	2199023255552	-13677372175423541199	1611955802313704818578581	-15987211526050731427940476464	32089877406683303313846674871475	-21176834026876328030151341125546904	6170258773189060119142231783616457227	-950267947700610010233766718633677464032	110597434769194569733771968891219689496127	16373299082856978428453227885741903769201189	17172641264829649954170443752997933893619848541	9372281876779745555437963295385279241416982276910	4038537221016183505861415627532689613276898289192800	1414158946531801122187834359799548072126114076888729374	417865078179561827023711385119974412326749422527819333314	107199941921506704374950794216858155338623190518922642456289	24424330528405993707575736127872674823119967912730466661219507	5033368962000632197352909370699956630363451078918658159735713137	952320590606228086883357427624968625581462621403760224663646985632	167472779162918043725188836223569915037469107174225410879966640433115	27656617025176063462912686416628209108841700866792174571690908046072858	4326077739709102597070339305542854197357078701427594008763235614637568742	645660038606377832652120762502162900695970625672633206766348455786603168618	92519924548233104045902326380500245029204966137845128376347013877891202388038	12797128199173064085526680958591025247847067961828463690907800556254661982685110	1716493301655368227411717152609645575235493260762077730423957841664346017920071830	224163685703379162855735966758024864657168461443178601582252390189148219454408579456	28602247216136761302203623182040437611484149212284638103702724822936787987028358746269	3576648784453885339916912752394489126008347506961093621555414605085066489428799415174961	439503713648777268978292196546391524875040922628018759434275381864524298667782210584159165	53197390400952691428694038407652551157081230706184738211677836255814388394748518835874565897	6355837979266545386317491964763099428011204310428476161489297276267276901349329331469814087104	750967311055711127539955877518612900692937889938690256248599461389390214479536784309939518521225	87893612903156243156957734886509005370227681283351042116533014859954214602084279912628782549220465	10205322580612309615030963079325341425042446151995352575340582115350418980920144662855173561511636453	1177082121916404916341003764366036022489313811643372433391430837516251850880650375099274332764700721481	135025415466916334801911083154497351382626245654310055509324187196464669622104598801897925707845515996614	15421224754573952051059578373328808126658676821769630894437267823483988994758278848609095705964884257616743
44	 1	4398046511104	-41032117992286127300	6447768499760253518134718	-79936057742408136832469990486	192531338894587517215112167408961	-148220687737418682232561311829354296	49311364891141314253181244643420768993	-8707571658749530570705607201617887932589	755672169618164945730506586187229030931163	-263373699738458567070617352738451352123322497	-165882883874932642907001775803137984276164367681	-103318097524477423197368909433228253618159483316746	-48456847090609765376782792386130990623703127503412707	-18384915299929366603092160891066941214439165188812668646	-5850454807267463455126633223501993565353993929022521048995	-1608140203138750526963456677174827342988517586069433702963336	-390837136282614141247479328332249448282438108379572518450992151	-85581242464234732454654451561207678466871406583691934882966522419	-17145364587695509775213334742183020643088749987603775915922959862899	-3182813271939827193699842687077259317559000431044290753125750511236014	-553307429321280700973658416916308019095925638522215122429786758361736912	-90881752288177505700516061573892936233301160161146245995418084554108272739	-14210733250534449597979432368882996102304477820633625149915735677783964328438	-2129024786587444918812608689006096054321192951381394379556118708851404700767182	-307305052025469027882106604563964237717843577146409070183727196431951406375356438	-42939476554469166569652314819761641212705578277062707634652353279409566202444807691	-5832329528065292617659072175113945166112985786526444666559759499134249530705801686919	-772851634982173327846542133507925099173194515491265797541599386811048771668672883230181	-100229386149654678477604977532762886607552205681577428722780805206497091683820422702830647	-12757026299688849968204608065532353570715805704741896462817438390998953675059427140045012917	-1597453240545595623398223681906263068586243998470355886723706406410097897562649847897030242513	-197232354241312797889486670634019747878276643818256964932510414342547414302453059651749975678215	-24056977493652373413127564834527867061862379268197600310298864759309843935493644983042152690722054	-2903801836378363642648544580891192464477158759964367228757426343694000696579633386663308755837042302	-347397155019540820592293250823954694086324213264335546116776133491878476475725174718124527035756972754	-41249574805120013936290774774326794677947604186852117468672968479560807630656408757825947505087308940936	-4867275304831411753477551074502686425804195342892336947906856058004550647974632673022137236741184811633296
45	 1	8796093022208	-123096356908889389304	25790909870561714850511161	-399680288608092676153348091133	1155148830644762361524062560075504	-1037410754101536483714221343052119835	394596878537406068207040254428280262686	-77206337894107738062646843545352136934756	10343820661689865708612481029846796118494181	1096136895530061775342888204305384234938169823	1728800779194405376258416926147477279884796196900	1133635508193442296380852029330692799112000691813164	581584966520731468284075186500038804212744167514965452	239009035681920181728294663920904640278793248015520625191	81910584335127700280136076270644261748098428851949056630057	24123934964188281479000339173922161335737660172705583862714616	6254063980205921907749509633555626996993528728969114562510111462	1455090644383641000955310235450786136846110371468175205939101931290	308674059250382060508447309863968992415606617500927051213249348469826	60487568923300127533294247399252663869664065798763038783533806894072834	11069300041318398516308162544710929533770022573443295910598762605049313218	1909165073962117163772254613967404716048247954746346170343614565483733387949	312760386214050864879008767636892885765055762381476032681011446462171022088580	48989969558607449970371575151618168316617965637689752329036582691497875853238151	7379149370858751788384849197657665955006678944855868426720686493573802405767705892	1074111375915988066189061126742727296740430923318312724381663035417910813403571838857	151738366629688011178581640444440678693613356187108768484916432184721194452232727359552	20881773727051563886153081941950492715029248235486697422036449983819885430205746949156915	2808587506900686900352722903942763879596859879891382663023086427231978158610476303028355965	370262225082890356984733516017499119136059565399764791673184465877041874983585541146683138221	47966505320027760836516048828777744723691102762675381854390284296598095994942874256392031092964	6120046767601467608271983717668229943936786058083124119853935661410545964701827329776241116461714	770604555662624349630949454458763503719887627108902826912402684528468929015768009493624580943102429	95928233451527971200771823098653215028411235489945402304505297049449339028630399670135763581427946022	11824832775172075360951495899990423857523135212722578265210806921304600365662952832307229752484166931910	1445442821409743980200223702019969324502320103165601390226525839512767583664785020763610180332463361115935
46	 1	17592186044416	-369289076590730182719	103163147096795767596428202	-1998401444049853618836811729268	6930695120867538526696669390271511	-7261225953441258458998395528922525293	3154750022915068626541202806366605292022	-702384262114919771731934500928383356031912	81004060016553096669872077127423101551290315	-23862747823475594947555863860503988879117017862	-16450266134805168329520762637253601053989074580312	-12507315609955570543158296531745800260987260007499570	-6977836271596415031581716851302375991738032051439291308	-3107236472952608680441855585233549415138557038111212538883	-1146797306673103597526764449775398427006372067575957791789735	-361882865651867236701575071275945714501333860072640980596871309	-100074399019653732133978817060622360273807714530044854183723827336	-24739683379046832822608324001790631706944457244670537738816575487613	-5557052906179900402692928408791421330405254466776265232943952604475847	-1149503772857575096196030925774152137121251815204628492290862943770302291	-221442723882068107988882857709856917665003908411687484050695424667677516909	-40104783629963623305561826283324095775023645147190576148516426773165770500775	-6883213676761170586464495171954041499943644721161448927602635441167078467266653	-1127239730030764735400040198114630010852858466460233298060798399988478295473877353	-177183815856973987799697295647974941081744843051424563070533098047297964652752545281	-26867149995472026251359943079842609845041861686905782843468824924301220243536420747081	-3947545341094879717972457220746241213075734862458335202695515674087986655675951922003600	-564177504435201483919027643451265391107625498316020566412741729614410442184461926145858146	-78696754944497176629335304568660852464078047471809930678187179108763968425197412618254315132	-10745936931638189366973166062472557085483481823927078346374224339460063951265979526907369383660	-1440197233185690194661145546245498950098052975237670463284048043289489713658912650054010618573358	-189891022221224782993656865721239672083322774635520096796634918914372516134416397532526789175700475	-24682799813090184104681012705764899449288604112013359028860839384736721169876831860222244683765565706	-3168820013189948117023466973207492707224422266507608718706332285975011535638762083708804512957327394125	-402471200729329260412328503537628678392485562443963978624984350809543196245063405821198719369560611703504
47	 1	35184372088832	-1107867241500314577769	412651111230847387154907901	-9992007219313735863773367494901	41583188210275358872920404849851405	-50823906789252702561871210340295949258	25240417419585722955194678901140802797342	-6263924818287846654698386005807121010275531	988281887737319975302104957249826092357283385	60980666612707276229860573742859383334088011981	174537198428670827883330892954962657342262700753915	137098700243378489564400091649462104642348416086802298	83753012032778417382369492993606289601194369417484188495	40394452202165435151505792252528312073700619096834094336236	16055775031527102379207403204854515865623164878248174952277424	5428552382455069143297636720268637675856910015170526207044992334	1601321630374049689241663219489024423783227765601255110181121049136	420621747516439493252324705240741679804073682306812536789411255933428	100041668041507053062447500079049289039726651965183987453417574870519410	21844650679939535194831646177956409494065583399446195310334885370575369386	4429875428402579009840577865825864802657167108335472064024364499995875294370	842434474717684996596858431360273833400746904757050999799408124631682901917661	151480405388180645732713402117620624012424312851462950069819137220133310315063515	25936393486031979378408455956006549370963496391427825824876308963974102263040041184	4254264884472953731950892702922141855923283422789592242732939315135405108595641495597	672009217167597518252963729984628132431762090125966448986112719254772506979282184541543	102692539624602060074607829868762820549881076344293736218808250742786847792231449890833219	15242035724559908741925041071288629625559606998649801806677663399157134160128049548451870993	2204973591761352689354121748401507923789235513681802076307586303409941865345717537690477193006	311857241771520980976620143801641472077478518348381889723930771720084550696584303403515055543081	43239591564756000226134996350994555877687294931646175844380760445064652462110396688672564981305176	5891542018041600784895554018939832131183741274683794679412005697952311642448214327556329588272773897	790553650456409257339724263131997033460008625902072743801600585713465238865377388253600124337489158613	104669965447908006327925429285298232825877439384633823330282436816908915105818494085441215139497609935548
48	 1	70368744177664	-3323601747957191792530	1650600013454329722369083638	-49960036105653191144838130137425	249494187096802817601124292593589877	-355743174095807919454952638481724375877	201840658050475278778032268962626072309321	-56739317367047212009516272085624325595370441	8445834881360645332649390816517095355920922090	-2238585950977203239134424626495954530739954026994	-1625175349720875369222397145886334438423216223790065	-1514349821810957454157631240174830920047773563338083425	-1004796435064200175010241710223607675404543154732704931726	-525145909610921858453533429388037642517896972344480107813601	-224787833236668116354301512197389111243861048577380451236976758	-81432315726574888944383644140028676090537884842770603338486761287	-25622983129835261021216653570714622123753366525576756836861039151419	-7151276572463387760494412742806623660391049845230810406619982171231820	-1800985449353112433699780297069592379531097883999468453467149615854015932	-415117699215833980930981974769840927163396993883358455331046855509937103806	-88615884413839490473508391851537288631941994927622553570733919446878178805268	-17695570162075982427980552432138843699000641897212925740036745340723905878459532	-3333563012358692464190139761840742675202644627805375488336425916758569846784482352	-596744533856957339825746256764571142198003479783914779977980678433206806755459788579	-102143133898674633835528250485709045892708659402640172342700944252865978302357855535743	-16807832321416091669548479432343972076183222050768365112207249317757795495238613514327828	-2671358967611832341224193188607257214971601648365044725472149110817419055920961029812831445	-411766103305077169983940149428687941481319240640720766030488687058691199948508712731076955985	-61777348700977405197642340956781478997551992476086037980674234736811579705683164678486014297640	-9049939261653984809428249575034556281547110374514495733200593276577741662640851264471643368455821	-1298131055849897278770775832450696240305811144279195258721627640416420738053148991039584518286511914	-182780564600215739988819228926617172955101856712259405387839269850947683549810900935317815056103127628	-25318850535470442641271472581765113572990711188057315257973595117474977492571444459940107394867106099681
49	 1	140737488355328	-9970805290784071496034	6602386759410209779468868321	-249800180519846165017175732725176	1496940520557761852439254050829187658	-2490037704777345951539122167944893363146	1614743817148804687249817604451151285725575	-507795994489911420583366347200248929409247833	95855011675715134463247723851249829152663322112	1578447007184930084952561718126325515449675228854	17691907574833876687103296001506825465478224361797544	16576775453760071603370539434341843453810845197977257142	12061149315418738447493915515094174895005350145786215991769	6826888278503188821772677466921925189291994961479302982787206	3147119306528575153871968198260367640500975918526353783260203974	1221536979846871583380352388402583789143585050423998188050115005351	409993448403634906438467961078288241838245643393638224238676278331261	121582303358835872584105706296900377514834923783580005736930664650803645	32421504457339187510784722803414799394316060853630671369780981757259759988	7888414887984472689918313336843186834892676295827447864453358761073661214974	1772648429135189969824961570323414765525473486569815617131412497020601252424393	371691447358144477942035720065677569235121710867273530775199360164323875069726407	73358267982794329452710904946395130759427412483932409491916333955124435214172518194	13729481577579430997375559550331479593154002041843550723699001835825442319546626799029	2452332370136204086602790925380874732537925716148712152372306781280417020871792006200752	420370673737500502082187424229829685428751533321200989599043475759600519574861352638198476	69487809466357596149074618259239411857003594513952456053921874355179493989823205149399902348	11123464607113932183268041865072431543345998758778634361583147537158275092100096967474045938452	1730756342096697249984804640051222993038034431757678689821688203155029547807864794083251972683017	262612435382929303276885520028993033912927508562171380490798397319911361667688846367572775580037966	38970355046531547532350321890727601637168014067410832809759958236317391479572370593676147211524394895	5670339525874260342991204103844114809901322227063023025201614310951005435468068035755980079550263126641
50	 1	281474976710656	-29912415966177206724989	26409507154419300681620541602	-1249000902680991430252982902394189	8981519639788056452234223833335731419	-17429373747126697565737280901195740373667	12914494735962023394779961746220018037951902	-4587689914466947008968151354104830022946027485	866486082786370055657915907567058066481260102150	-218279362039230050569652381309468635513618251617131	-159662372256543141095592634039890621104441422693575037	-183397604526264958509342657769953825161606377296269076488	-144686159753759156165087000718084992468247660576676251990110	-88752540183963604123162807368547739354120007855863468860071227	-44060652909654428872557085346474370391816269272237233962294246441	-18323736143580436260782420406759486934257369801423670272032778747446	-6560255137966265065929431424059277975563588823697490506673821817934394	-2067058163859640214617446812570874155143323631190331186504041012931464479	-583647335455195759930146205415668716736380221817408885066860157674397337504	-149899917173418800340022509336647334469080193961756412462501217714009876921799	-35458921458963476942365034160460988698773771966014481102082565969226299249585783	-7807125318156583214095092375500252285154485564232630246636629728006636334840821987	-1614279522408523548537692134454007010246598567228489865922330336032584102215794161040	-315869581255236895372314714989435625013711986724047553699002229889365579633537250075198	-58875715515681456575394394377866364735320846297276360484910967519563542374916187810907261	-10513289179480648413282833139445821168213574382960091839182047808774204215006331563151809590	-1807462597756509963388289582215500333433084919091383433781968315689657350151699332507599869342	-300478069517390365493604129466570124448436056967850674686178737616929374494371832017047631075839	-48486939276656007187905213107537185401167772890970044743104572173618141392237120556134841154577323	-7620195327467178779405721282879749858003479879620187311346569226215015388574904502359241419882553121	-1169850778496832389046082093407903273767072634081912813550169066017110505336015037604203628454738098971
51	 1	562949953421312	-89737248086181604648739	105637908968012868892694082021	-6245004513329179032368505459917478	53888502161754711973550634801931110375	-121999788279184908705680362683073459773392	103313270867723204323272475103456491828245717	-41146696078949716043627478022319515568141180217	9393374019661971272674122994760310417974677510079	-278465327396014468543985243547412237666722496812668	1803441026762629070983943062849952905482893332921159366	2003724212676475069530025310604629757916305075343872690725	1736923602961292127520594330331528140620822802840130430604231	1153769862121487100708671600115452597431856472572865950778936682	616862408079159930979363693763549935833095075171844579709703394632	274864860508787786871645516301419569316097082936127204162761125405336	104969122045335599992092096255295698773980459318533164111798511625093838	35142373601162305083043642189128925849601047065863490117311410327103038903	10506616018198553930371884015262367632231717171740371543395013228136535409593	2848438976441705471964929712495729478000167701625945228254735268281912028372976	709285572426648138150401275898946667615718202989429768339252759847693820021465996	163980123513957531473525268910270271834367485927757955246238915756238901104743382335	35522101810396192647150626353852105397251330599279976073868840576358641277216882698737	7266921985537915213794716539735557149830711307518967413076399210048112338977916560892065	1413451441679243718477977605494191391413248816502894050954560474302627396967788854115158243	262924751238951111615338892158217225162946216402900727828344165485677398850748647364433855636	47012739250439809739869911365398850978451694252196391906185956521956272336559414220625395320897	8116521655143033698608532839775667087722608227848892768009340518662072169371177066842143021909963	1358304257890025149547247410759465988893416082379939046453206304625957326547679523382000503174326543	221105435140518179879507740508036030795632561457854869220146579522499409043631013629239467377658537308
52	 1	1125899906842624	-269211744633844782893760	422551276923057629644481942958	-31225022567381740603279915867710344	323327927010567949512741230058181431753	-853965972676910695564284087843273710385178	826358273669029349073493256713136291379330169	-371159213718429047192122601753151551074879931744	88033781453451053166115693659359777118786834323005	-22148436266650329745027297487230479414981201949100653	-15555540950974565688283506950087672419638336188196917487	-22218205186099923469608623606815789073721823623504599721257	-20833703198119834108154087892263754843934931004285863670889676	-14999551586404084575777162417586186413885765855288744325749816837	-8636209428081680681076560954751223177216309258310073327332599596356	-4123088201018209132871970735530331269303756475656840165159041275789675	-1679576487011572029654279910485872987773335642191861283970059470526680885	-597456119951359826403698902852259794347300950218372525209660706641485498480	-189134510388080681289561917299258770983623652131005774945508903652732103556632	-54126129350126932808088827738566840609011393532541203548471159668749755955570119	-14187639870550414212935369520585412755778649434644137968658511782650273462493980258	-3444161903480492760537319195638805611527922468907446886894915378806005072618001389527	-781645280640440767736891448480382503640237377833541051012856056522994124035266623711753	-167179559452379980658373121612527493202030372107389591859758277596631867250204936859255101	-33932388821041378645951362723164969179987099383948451986504622348546557257346089164921286214	-6575246929955201034099392434469139960641110315696906938976083267215095014388331488678771826286	-1222780351818985434353297547263547865897880550387550298721650636362060732674239225758023639861826	-219236443312378927699750925891279993696150056658175058941857719634008676215189826186132564434341597	-38049941683765564896025203447961007842859217683465574804904683228759451642322594719576168199944899545
53	 1	2251799813685248	-807635234652134286576364	1690204030845250106698951459081	-156125112836226699936198798708486879	1939952160116708155735286623618179556132	-5977554366256531488877522425215895356500577	6610605065649299198773746226002078962051807364	-3333291193777783306614024795468617588659044721373	926891924487766749239560634048767825158554089710843	-71684323544846125977832787285357161532041381017651069	185270509071081782793964778760746401825509859372310578745	242101013013132586291771214648237683894327465379147356374204	250137916803606243148732895172326116142261748382404862390230096	194989866181181676326700385939167853971154648538514682494948001905	120908933932541362821746398258113419516080269394986785202784155398474	61847810472241105037045265031570665347413951433487017348988222257457771	26874211461144124214983973157443798199745896544183438394720228155032187328	10157290508872146477013820359477894185694387294875653886791663389798993279299	3404667915109006777870870920915194727417256262272734479720836769573103835974476	1028494857925553746154092484926309918052920408716019098582849707385450319668458056	283787506164014585450433992678033290894658174749215519267772052530887707013455483632	72338406152728488312858483245671669831594220424711690182615912011560122070187393449778	17199376860153242885218237884288679107906108582426397374456302577892912707604540774534712	3845977285790836449358745869220332098190637859681564234362173423996320468031748245228176182	814587528557074562665371705510398003832311804040484799554027009115551650936466777783228331180	164430123362447344996191313022230426896420391060723589093007448784558342885914920607550225266482	31803069312412651882828462419494929744703122763669533122829257207198396970410264488826143992048444	5921643242146961182209054372786687319044954063522852035967013930754477185219753519476029538916636906
54	 1	4503599627370496	-2422905705457602735519259	6760812892840055813459156370202	-780625564187756108633664292332373730	11639635829765272985078853652703540091327	-41841696469586562325349508926778735981339821	52878365630563964516629163302047241034907741982	-30039460568185950395775786435456509278371042476317	8890685224746994788720965419781935361471711254597501	-2334267046261157396805978627148603791354102327557099061	-1496470075859661999779723016419766214375683327985563871008	-2692966123847491104406338052557019887454367494238241263327783	-2999815458819701225720274389759225713561310764295584556434715997	-2534974580221647829147956993086192879852173052893509639084837897462	-1692743152542318549567924326350898805723724692424379734368407163638641	-927736681732737645300274510312692166710835013999341087629755611543289432	-430001204369440363022283446374518693918432514436833097339207127057774179234	-172681985029805609722099351815610224280497004646842028366493198539054420951093	-61287969734235833563552479720357003630821708260366975599675109394686766869526196	-19543074950571769819508789382967614304633696366282015736934790326335170606498067836	-5676374829554415298473704734289617371114945269104813322793296169756274244178068389343	-1519315632716913597511593688677370388041279292673939491838104348060456630872148321847064	-378449901721926599193071912044286093183127919388587663850573884575306705915480663363300021	-88475272989177215510347374262219148499553409699907033782708712578800601601802072731750776337	-19554725055601095393120125407647277863525956361653657629939501932322209548433933245025289762769	-4111878983522158266028786855843935466623054789856091855897011074031671082304492423331330083097632	-827138546253562514788417288154254374689116430654933959842680174845217241346475529957265312689148818
55	 1	9007199254740992	-7268717119375207958138109	27043241879737393917426304452941	-3903127820932642515405982039344950595	69837429769566381614960017081383268190785	-292884466451457242955308715691610650736697106	423009469433920145852599555428004514252231367952	-269995050963480425218937108875649208934619163379230	91880585741080966997973872709725301828255084428475769	-11747389465502878525814101709339789134706038330792598968	19235789071041424131558994114849869368426829859036884384194	29235127706298043145813447124334079478568022184963306906488342	36023734443785913188999813379906360317748837769225897280865933202	32953541514623812393409358177348106787918581772583537111111999753334	23698715698095527554009417442512505233253503296599040547595969387876461	13916300830713058528155647335206765589962383167931538799404574328148842825	6880212837710062002378399163176028316301144255260131147927002936211962191571	2935714427784121487631220450948973037734936620839465273819136739546650353197327	1103246605530252751588619157612740233247240285073634180258749516122334794501579496	371346856542691227549640327835246026065868580264515999303773234233421211397707351692	113538740385228550914057109207966890203124265184320471972544987761618268922600307834988	31909600982674591763621990780249862268382929614010274719179286834240110306211133106507345	8327169990234070493524212450404975777713631418650460000567261971278273301626370478551995084	2035304972270569388665082558562499423537612189334688806456924658346458155005255253398073948829	469415137420375264408191962545164082490796441942037669761307475317366329225942264680044757125667	102822871048806349444641711939049101893777800143204819317725740040729890515210985201116309834013361
56	 1	18014398509481984	-21806151364130423377574990	108172938444081074149675372616678	-19515639104722816057522878092541538043	419022650633048327309135523711065135504189	-2050148326163535257526197945080572678043904399	3383786273165579591535632156764982405130627553937	-2431826415065061828074696808769007817498236676677518	894547312462241338919474534595621063099087768592967428	-254409031458573383760268576307829460339417581530866284084	-141145851175409014094805429321232690581056475129860078379027	-326618424284365981217297543407690881606991808927079357470016773	-431924704555729695415796585803056144037696605321578577901178749325	-428417992197139033225466315808594508086871645668736087357157333878615	-331784250589758062790074423582148406248903801625762016354763908370546461	-208747824072272807299686385193415949356549614673178451844304049867280821883	-110086113511561173290889374794197570848219685272960556388140826419302382634770	-49908955388829055449748003724420362453898373163955594951347106554612386514697482	-19859449212577942348914326987018577364562796149115389609845005423658312343590206293	-7056073584071688385876628955706051413149262504034030074053187617974625276437052661279	-2270977179626251411382602088284427049505668370231787728872001722989055684856843961649220	-670177096620330221205011025733691652458472658914624241295079866950160430089211453209856733	-183223181477879260012530294989316426334174489664244981398562110582607854071241529368953982181	-46819861668359212769368960057590129348842618371369533130542070776019478343807932203735827341115	-11268201472975333421423131187154991163997943245427283950190537651045062010861672119022382156530715
57	 1	36028797018963968	-65418454104400869139046294	432691666551718810053010464363441	-97578195523558838037591206075270089842	2514126271006934040107032103075133058272126	-14350773042405627167018588068214731686869456328	27069267080659500885773060604031167253280723000053	-21868143563130950989702031412753835087858991843345436	9135327974367024859578023409022715621196050289196454014	-1670033997815394240956724457775071728333150842557170299456	2025557914230145816843449526215130136404539585828170296295603	3527467401544110065983397232475921588797684190692651202347227031	5188154170929713076695255478436453960995931386401869953673492089279	5569161352291035919422628998256434967794123048088807507536211716347949	4645030303537582256492411584458384412630247219790121519674655418557586126	3131259496712238413037562436730809940723512381321574555394555858421296298420	1761415755693671135208843348264532742262894681684429570905880677243145433474374	848479390312150854515286005321968515035428309380583047539907822205120591645628607	357486249457976807405452292313010236060514773580125454505225429114066307334924416635	134073613663077927805864970588195994833561478863361516884393335782760212593365890290576	45423185996749828772878934453720609269525075931667241408772724308141322441000855302813506	14075152972531803005262174975497512984597360376217251686229104912471257933017846479572238914	4031418798017354595611105940377789960120236359403187705827614418317359831249151945754148744898	1077021605630427325626093669178719899720131308473321112591553924029609774715846077182134128624399
58	 1	72057594037927936	-196255362337221805429781529	1730766404533058726531773250698002	-487890977618330621512068482265530839091	15084709431057245466265107555760376326295235	-100453857702838206863059162480991876001251747555	216540952363529052127190085000621297082690859335062	-196899772464717963625284675593880350560384318812251388	89796555963073056350578009698589047022821314779396628448	-28508865095002504221567777307938994303821973851388420842762	-12891267370422804197823474384992696182379431556135395116305945	-39650686053173246738066115932444323371902525972073948082663436116	-62187402389831505363731062175861672351237102132364783684976441687321	-72403790934361438982663616535317542185062338911328118000171190681795786	-65030650730037890431684954560754507968160165980579261492601530721478477315	-46969455608732809303060361195751916841901165254349251550549448988549171588971	-28183182689604008998263482540298805931355207607293790093823100350046858397010557	-14424556848393758957702874371460347354566669489501368243745865290591558877583590009	-6435011086642793111931234540750477580034740048509847594350513467573029239080523513350	-2547538312716706289503555441104893165222636056353550317154918865336584679924404292707407	-908529278081973675885775264932382805045111550062121638095856261712040977221235192416346388	-295605455444179863035006175279293184068345287273683326231034025513620954982072214944304119592	-88701389080676682274626525507730454838901632189442187475064249484517823408409326820601096857038
59	 1	144115188075855872	-588766087059703812314629879	6923064833110785437143881220452661	-2439454888091155927309485233494374440652	90508015725507980352622986389309184906827035	-703167492186893640080007330820832736943984798200	1732271446709359093482728022864953281008741089417647	-1771159966029228809607726091592696296172425311791206110	910078678453869932606888054419205496319756316195100812815	-222174636893402244698877767248826401507313149956460392475929	217231244893872016976598674569329489997724272909692456579010499	425137428350303025877478297107608991119142944205880953586442434940	747236167340919630601533266161104776774630641358050901636923555806442	941185797356423604116057198993459351258798131233920426509365974305907894	910437936003922318342879619660423399836213889646528459635373305631496558234	704548893735456915771313884096574224593936818902781465405698516441298422176076	450938360142145689289853400221147327422959854133493234335421494073432265363564765	245223573886845541577212739477772973122465437258364232694983788208068842066236714398	115834336783185168107850367820464924254778964073056300781130119172494078177859682683823	48405601855712536561231331562327921129898513257762683354675953701862829528041934464667839	18171765518016457237039801233542305093663454387372201200264744766563982370387435885445839525	6208232145691460016711466115283190821425435362754734626874894104060882674410190578148768861660
60	 1	288230376151711744	-1766298261275188228994460220	27692256977378793125453107421008798	-12197274440460607518463141197781813009322	543046889552429151049985628909560593806808785	-4922116321171296860851048549335202671120914095740	13857561556516687636054995725473621297269516301679025	-15944344660281080196925833517590974148668499500934341983	9000818136619474645595480956383546341785284634345372448879	-3264967081721911940675447446748813927053382124058963465849097	-1113072243029974553463021369169202142478601600565866546188990165	-4819654957062931958129931439470248036973758586870113697268915084944	-8953054329118930388650322993476521013659851072620573094066706640107121	-12236440164460463747864268569560397305802519447013449388684567522991628316	-12746139575117857793083333678260558938069104101878165656459682882752406983985	-10568329593767881558230101968402596591710106216651636088459949936905940159351789	-7215117710118661474984168194703157850746221052435968375707188463117108176966346151	-4168892366791268676136874093214952355156446694824863544355567871598636551589694808493	-2085084252563877510389416197800801375325536453059062593125802062936693680228304809598763	-919746788711882647643336755378782986252375851700049538698454888545895156281248926483677196	-363456547991148750770762523878205255532409406503217822145817059975961687240114811872406573779
61	 1	576460752303423488	-5298894784017718271084521824	110769020844322126920675553453341401	-60986372202298562970055397315024181847665	3258275315136862066749727244409573169084138840	-34454472749153342065466850601166555051650491354599	110857522571873067956499892307412625728150758162771642	-143450480034865232585685914887827329361916921173949621682	90780376059429559240116968582519030082711676605905813538865	-28507666574534783228761057873517921999091820769742646629321817	23835241944279812095318982098984882143950509732080787838422550018	51156853766486206642578910970097245404596064271675085929685471499544	107629584368955067692826502642703420195719647196452637890292090564244724	159059196402210541733916493119583225011873023030297586509019452951179264719	178447610315733470977026429521284596292578158138760634668533438690499124575059	158526119485408203169920286635789999446898160348136261728455919160618098163392907	115443341500343706154577924173391890974004091141885366483257630906637762774543187942	70872544206717276790706724040892926435395648515281800030546849488322449003357884266160	37532575520731295130611184005212885889119766324482250594944590627892212378470896029904811	17475874943684719562657184176553193721512022070845290690284051917478093599972243433467520351
62	 1	1152921504606846976	-15896684352437461981455847799	443076062181709370074600456666149002	-304931861011536265787513233701139645681472	19549621771989547880136478846949416501185159143	-241179283906321818242086820584222272778648899840669	886831586189613078671383718808587620733419484008315942	-1291224378966900950888048886464626106020943678583709844478	901378362866112233577122562991384845535009758679307177672671	-380071890933554145036087457585405622178013170014871297034622144	-85967907606839300544239609478692121920942644775910383948559860768	-586879942284751260199326264846785091196528610585524585725036830265388	-1288859423873920565703769759655186973407361525121368787505844400391062354	-2067996083380044642491909773242451668778460592936575343084107875793220450837	-2498261608159545858974550166148777741380982982120003412178553498555404156407443	-2377908340980983242928394227627267642424731026939973549520344169567082249399194262	-1847113823915388631220499192949275988855111208975077552018582552169811908508741998880	-1204853861642464433197821429609345712166413247845501526809775753953726851845612753255568	-675603301760036747602910813576344823934004314442259664324601814161069990518929396621007327
63	 1	2305843009213693952	-47690053058081000280772108049	1772304185140100068627018059829793181	-1524659305057641057337213014147192817994049	117297580066985257667997664523046875561825745525	-1688242716462146599717691293583003281935468199594474	7094499337453942967639988371699771125834424795392736402	-11618466659814164903073645844018962022092278789770560766797	9062957451549834475926856171144538298526324909236419814286377	-3580654335573886013494634845939260337098964533644371393791475361	2687530507270105594081723621500410101507856883607190131421891603181	6141881157221022725458725703443000023348996399322881611564408241565950	15504038110542594418603947665962006819086242237227128437688157379346028825	26880655329323458610781915907146515097272295447433884571060726369837369495144	34975999329331853142186556109650345539474926407627488910387138451143723665701074	35668818774596706943155315706143902786105873477190004805511995837164786254974681109	29554107154262482276877026787627830355016924063365882509935823266689027572666628848722	20482824746684029654511552544811248975288878417332360667117459419697975386800066943167497
64	 1	4611686018427387904	-143070159175780229515125453450	7089216549800188036035156424994223318	-7623296525288596345121170542283049794712981	703784727450062432591697760194798342293808939141	-11817625981355472160351226758701146232435708637321401	56754640247143823090620237541634052144534174133350659833	-104573170593297118112160344883902610973712247988722393252559	90216129322011495122459674319749177850614246139542512366120878	-44770972438201160730858756922678531208340292366081043869198898702	-4949447628286195183355749823341345844724981386678116556623750872781	-71637635977202481860989581283520823249859559971944967983121696290151181	-185521045335013028467505527507999251263090240065792577584338911643017645192	-349498946552856235529034699091245491443005794297845600372459614152450368716441	-489661709003338990011017636803453345295423414596204731501742616204109954729064080	-535035162851138904308710528706542129844548177221748457269924804197261799885210180766	-472869700897316993796196069407355171837589935095482717560391176925830033198385585344961
65	 1	9223372036854775808	-429210477530415145890994618954	28356865626920115433333564275429432961	-38116482626442619281202632817014534433353948	4222704600408426515721336001494863875248046711474	-82722940694821111095461346661800483658395603575879590	454029325920587314710960616896219087365896552896802206131	-941022552795420331906271893247787182747462995891308566483371	905288440270156721393390352278885392798233176595771514573026236	-443852465628495622959695259966189218849136260862575279664945559662	312513207583921304859222914074357514324421434931241478405103909110690	735043416683629979113025573030544146552850242930150576645413115046978904	2233632520081270684958608022141267471792639076305258624088783935822518602397	4542742847739217080898325348320331961965113367449926850950129855987101847024316	6855337521843787100981836445069922240077303997581503028627078053830412202753938962	8025558731224700533759229542622983109506889871861202587982332636992723685396834492906
66	 1	18446744073709551616	-1287631432597394352364220374069	113427460790838551587078014772793187202	-190582413132216615931929030318648111816472073	25336208778957395247835185691017179759491637451051	-579057952601071869625244454517419926401434506154022963	3632169919399082898991540385175363732093294682806009981422	-8469457355255841189354000138373593609552101517440538752246167	9026244111753641646351544145775059967940768496126852049707313450	-5318291119261896495916786465805905994693416894109624801270903225917	30088766863375985645401243399591849081657657810974028436031679860403	-8773747649815861149269520918826611417493350594944298100944200231928322740	-26700376240324823888659262578188109925714405376162031523588920623135877027288	-59066927654971122003235521400337164453412025265690524132521938555905659639759693	-95973995746290710431157756168969910755451485412514582655440297445439805476652984005
67	 1	36893488147419103232	-3862894297804480886475134156619	453709838012828475927990076178108666501	-952912065661079817660016006522937464834497186	152017158563755312045447424037931145618845395864655	-4053389800346701645551460703763517670816266917069883728	29056967203424076322052792724210442482752188818386108753817	-76217755596717577455802370734435994636812659448201939779699631	90460960343099233961777691321972662311712527799639782295141154415	-54560597889797403277769432185668833777438532304531475779401293991874	37550757515298891172470794453844313492853667254150378910013739159749940	87567913044172878844239958818795774393676111372533698765026451057390374443	321848721293609799099484270693824527786839101422562775371767296870251480535065	767702632883405252023511808207451500516105288557568567882307182729667946815016946
68	 1	73786976294838206464	-11588682893438038318190348538680	1814839336599736712395654123752113764238	-4764560328305430764033322496675472954247877820	912102480800051799891865890214316708705217351840857	-28373633764895287276711734488074182694059364081054903582	232452628404504756347672706055117796571477241673732680186761	-685966685348221680076436304869878529270641935351567674577009866	902890061139694651232738652203513722082897502132794055921392776945	-635458434521776081193297176924376773609575563695564211453655433587109	78591445968336049224847508816725763569665796458105724775254630017744845	-1079460495136239265410289905685729963666315250783030686313042922880539333335	-3841981626914851440545752301346626978924934241675927667074389731169942247363346
69	 1	147573952589676412928	-34766048680363306272100937753684	7259357300044215275707484928422330558121	-23822801641527124462169949513661850269464762291	5472612532007538594055240565449393636103885484537228	-198614865471958627668216224716651150445115274291021835501	1859601446579491443381655486816916204449807498040822848643520	-6173294861531383637861204353847522858721098047134831027904095363	9041474768858013968682379464590724523940265971095556413823803130567	-6670682054995407497411650086162767475084745056951368338664729791790501	4661949594989288507702677880316335050846192318599265103758270922883353119	10363887070803888310877154925618589356630547894248623294937330396481235597512
70	 1	295147905179352825856	-104298146041188301451362597536339	29037429061112666380983184085046434116602	-119114008207635907392448928416690748710914622094	32835663427560814134944859589521487899784668255970959	-1390300642250689752378238860526921733601034728649857898237	14876661398261838239491905747746114531334996585958033464140302	-55559634020313484013627507258990470970015615159391302914661665835	90303517325228529112646892633282943995239717532094300159283038679665	-76234425460447690127981309664870302488123650272534551687833065629237591	18740340638133925064288771600234755679917847063523448804735259769268390248
71	 1	590295810358705651712	-312894438123761669624207361159589	116149715827258081358687617359436424944621	-595570041038179272740274672699682966424426036463	197013921744856848168050034423637596554697851245894825	-9732083953008738665828098360637048309885300786486898383762	119012318586008173239067995110982853995452975895983432671587492	-500013989380330315295747289226626841685462743974984073198184455352	903829302422032346090313258008041603607924583886689086015128957687689	-812693284857258897951906509280408258367291485396224415510601183410202878
72	 1	1180591620717411303424	-938683314371678539412861220579910	464598862057454572938129668779959706735558	-2977850205190898929435765985821186015166096612639	1182083236358272003352446372174579756318453122169171533	-68124464645605375283204163872226811398791422104133526084483	952091268535442338346765740350543453084933243013639226456366209	-4500102083251726543770240529187075733859069024541927054123249127724	9031078728801354256009248341601728652245269880647804530211615171210600
73	 1	2361183241434822606848	-2816049943115822679319061935942014	1858395444475085034263836864767198259116881	-14889251025954492269181100194026668495202457666294	7092497947625911399916682015601670296037466887194595302	-476870513205803713969243158523929644410278893815964622906532	7616682017554335187658713519475414022123576653872128746494319809	-40499622792095939734727372650743538719866349452448408415187037134118
74	 1	4722366482869645213696	-8448149829349042160118142356230609	7433581766636140364585760253148719099081202	-74446255129772484437515034549787633950494582742735	42554980333003602859334736165441117387808124304407630867	-3338089162335541087700579203476661217815257805105669770110291	60933102235057640769930074884002483676194531590413658524023913382
75	 1	9444732965739290427392	-25344449488050274724676340165500959	29734327032751962140939001761317524229379541	-372231275648862400785595605090723517180993878218280	255329845234752286384448274601619316518581046559838338435	-23366597526700799683956023670584870857189135470031143895172376
76	 1	18889465931478580854784	-76033348464157120662672846690121140	118937308029630050611529722191989431481041278	-1861156378244312211752463827585503612483656426946238	1531978887590034865421981748138251896740716272752135260769
77	 1	37778931862957161709568	-228100045392483954965306192457599944	475749231814386808589458923674047208195589241	-9305781891221560866144503028833580995891663587579557
78	 1	75557863725914323419136	-684300136177477050850493882147272879	1902996926345147052787799131016662843854065002
79	 1	151115727451828646838272	-2052900408532481524460632255990764729
80	 1	302231454903657293676544


==> anc/eOutFn-odd.txt <==
2	 0
3	 0
4	 -1
5	 0
6	 -1
7	 -2
8	 -8
9	 -38
10	 -275
11	 -2225
12	 -20358
13	 -207321
14	 -2320136
15	 -28287416
16	 -373205135
17	 -5297549851
18	 -80501496719
19	 -1303887949148
20	 -22424343321317
21	 -408100641672050
22	 -7835490219426245
23	 -158282832440131757
24	 -3355847250412048542
25	 -74507835623916313650
26	 -1728818291295516935110
27	 -41844208003064767968474
28	 -1054669876496616913378570
29	 -27638052887755137468788965
30	 -751924095484032301079925003
31	 -21209381414394089301417043297
32	 -619472839556517273860616681699
33	 -18713133662409220815826957154321
34	 -584014657015982344127551609222720
35	 -18810791607745664727193903249865631
36	 -624707869043260054320894363647650841
37	 -21371689769664644436559270106340818526
38	 -752524931423870584613115207436679112538
39	 -27250350122626463183773142170623552442886
40	 -1014052878332785547391386914977339300806097
41	 -38750045577052334547391810487398853739729672
42	 -1519528897462741958772073479610332870373874785
43	 -61106568103070578354275151030304980086081755481
44	 -2518488515185367117081008922698802496742399756105
45	 -106318560683778054402162318863211503914635610308177
46	 -4594636102172639104277690477885682731698276985462843
47	 -203157629655978510163201880513987721036061484827337339
48	 -9186130967957664217480844738553780944979913819266259437
49	 -424557823157809556649308484212320834863056415540470792870
50	 -20046665290388561164327541981165073557416368977104781517119
51	 -966614728739832537214591992885624444322881384033711215465511
52	 -47575523312568145399891708917068675690668157955451481298952053
53	 -2389203201503965104791581167149968187606214012879146260452811663
54	 -122374093899302842832325488789226344670219632988960585183129221988
55	 -6390384530659979240300792513132009967899830716130387297881313720306
56	 -340099588131141259615197405078316868842056881908564563061997872364991
57	 -18440525146965066142178438554336596489047437215632753461277760227024416
58	 -1018311382894583739038127878084386216425200114837006943839702197598572736
59	 -57251310504012520821369415473530385666715489207951411033162179523079831147
60	 -3276047609171591647297467741971632357068858902043661050696170263749788910037
61	 -190740143377157370849956577722629313439966377215888819622491726356358135363927
62	 -11296212407594657841745046772834304346863711928958769545777389720779956193976064
63	 -680296845380808474872590758293895657942245541743483014988276199271689372883060037
64	 -41650385930677918636452366275233015591312862796346229422691570212529181867247650868
65	 -2591663192142821614677755332381751395014426304020315040165705570943705359153186559762
66	 -163856903691988412765567835536581480970243367357365279858531875538551991856459452195361
67	 -10523708304431753745193581500070795439444554556984432485611554433281259412924608033904815
68	 -686412716229020861747239366971195446767558154373922179293144294032579017796012013740920599
69	 -45458185510543108430140621622839962901136531829564260219155250759167867827881585147424947650
70	 -3055976377017357519022749327247987778599427463354824598670178138835874885853450978814292182723
71	 -208498435986086201516263802198581518831506847822968754014402009289604310542819738871849599394385
72	 -14433681491331789050387182373742483351229225199990617768612132118934185721147709722140774944069633
73	 -1013636443615037428574265113950498405517565937428121176232991827662199156532581627507954383074294550
74	 -72198793800540799162123629271540595892063593885192896393780830536308621927777552089456428013242624800
75	 -5214763265372228993572766326763102571097042029912056701993176170450535399029271276730076324374321034218
76	 -381867629249283443315695451879524293634815540260570681561133305203234061427826029314849926091750724154802
77	 -28345466491665011588177669515660580087757039041118440218232193894053250182947162750084622290296175319960147
78	 -2132396616232716212161818108720563404540182844436878953882428913723154035778391772568919586007089151364356284
79	 -162550816100893622631822843205500878322160114725569608647253200198097843658792581116522719903133279594599285048
80	 -12553716089919056097681592341472832961707311266761635041826725702343587687684221057495118653837722181640867567871
81	 -982074741509455544554670878086758979769542595453406279079046198744033464221774079652903874893833485615331913368506
82	 -77809896051426115501024882252404343000551852294196663293891066818303759861663925336145059051780116773444411717388152
83	 -6242721084945223520268651417979712372585564484049019348235870052781752301334959260469082082883283722796793924875506663
84	 -507100800296814820627452113391091639544106272142882846717976675689157126621899664361784888048447865414652583536366651065
85	 -41699423053098472093742453754214612366728905336430755199804606914139445531417355100872350789609966968710836523540052181707
86	 -3470698553538171542864158870664449614893565602816498608976221397545728986663408201206833144046203129422009987334241679825592
87	 -292342590327476071486545409533599813941651706048277838354824188106765350175784075699564344512712472506921946073573693598412976
88	 -24916920424189969579347496266381891883833139505831335386269311964132600085824103881860525700135151356475567066150164282156899366
89	 -2148641104240158008824274250983545599923974107768552202342420326087868212147996918149765042781958287517000077789526469429431391493
90	 -187431325458763502126070555388028626571851920841273194348374418844393618232036045566496599541707441179686872100668515597447974729651
91	 -16537586591535323665469676112312735082948608019899297907875589199570315172661573756735749803850078419066465352211137214677151519576002
92	 -1475699425757293013745511017439966684775586723323480018839935378916961128490163871956312703318180667659272066205041646421566479098163963
93	 -133157280606244826362026145513112685566194994425544114941721560524430974055622760930043040723938561863191554078974821497982563122964135835
94	 -12148419261413202063706789825788827974883317885458495466288471392186203462195296431200774454568075713561641781884073617969053291105663923647
95	 -1120495844062805764182655174067518866891401368572527052688238117589724121477982871695220830437308156106694044187910607463088618492230014883741
96	 -104468475638171914688644533856530769210744011159645632380260753268678496115964604066690142680814142155850886480093946549995575069220225270992658
97	 -9844525559589399606205375942262355363373699253003350253894178922886453200321983075341686748066995494356281702020314862056479855506447328911774306
98	 -937540207951635467784365082374017847027787652854571705980918855834109179807130935411023534135525364348525821556546767029164333709749750224807337312
99	 -90224122640205135748000252742154800629549306631787552646068112775992646679193073311980339352647672160161019383120454329156895842697007359919787888164
100	 -8772960100748280632329592619661623168927930974868914650668289686116386315143900543869918551337141453830805642578184320996620941023935027662888472277297
101	 -861815677937145128039871560938642245454442234318895845932565837733441252896680024591334034269503958594512391888252623632979860325091354294608011332289038


==> anc/eOutFn.txt <==
2	 1
3	 1
4	 2
5	 1
6	 2
7	 1
8	 1
9	 -21
10	 -124
11	 -1202
12	 -10738
13	 -112901
14	 -1271148
15	 -15668391
16	 -208214777
17	 -2975254451
18	 -45461625359
19	 -739893578047
20	 -12778114627508
21	 -233408899105558
22	 -4496132497831407
23	 -91091645679446461
24	 -1936379858877834747
25	 -43094745680952008543
26	 -1002100270030607347573
27	 -24302700353020601168992
28	 -613650803458401771479119
29	 -16107743361993486194034540
30	 -438902429975398612431848045
31	 -12397644375132397864404199187
32	 -362582157827357812131834217823
33	 -10966399379268129829010519046879
34	 -342640766844108391451674689928630
35	 -11048108665074335919104568130208431
36	 -367277459990986661628314463433402580
37	 -12576682872062634044272043775554160433
38	 -443234899095863075723480635463788928709
39	 -16063821921029780164765133704256238195927
40	 -598247525781244801508378262150063312938570
41	 -22877968633500907328976470314152047818481398
42	 -897763673443485412597978472013796787292922838
43	 -36127090539409638759069882568572132633878249395
44	 -1489918428132324146867947450514942410388745528754
45	 -62935471816962465750658950507181753785388620971903
46	 -2721377834551180454970500147887663029680236590626457
47	 -120395564672901178980349820575123459836090342319042427
48	 -5446766027248621853207954399478692181326420688774013267
49	 -251861337667299977112664998543647495400113662092538977481
50	 -11898052083639255712952696992875093683509581548874100474831
51	 -573967508915217214914000163053369133010700909894871257485448
52	 -28262417609342282758356752090021693238253193657887147024408329
53	 -1419916580204654741633791243132117625395745506528103286408396341
54	 -72757183833035758878171487972245920420621500213741153931849689160
55	 -3800870804379140779401841557098962534863805912858288307976806054892
56	 -202360349485070677800254991368276306501894947135212998668889807233794
57	 -10976140121331559708765109111430354781478703758286278511396256918112192
58	 -606328783893852779536384421024172562464338772438549291716896149554095436
59	 -34100343394481432500166479217384843450795897675448628383467887981765831441
60	 -1951929174924566857432616670770088793122756369919131931891362623985379001955
61	 -113681961423518801585551997752623999048845213028532478999329280242851080110264
62	 -6734622121818299839904503009114395538616961935405837456969363989728960309691852
63	 -405700304014617470798642049233952286594336695709086784301821522366739729388618743
64	 -24845525428736280163393550780062314731662399493348447694726035063558081682111843011
65	 -1546414770911006650781898208601622000300353080592405909223232561369166831648208010383
66	 -97797247697875417953837193156899325530264650835471979891040566443350909366548940161469
67	 -6282630513749957467112585741919894046681713172049458774085568604548842710899393389526697
68	 -409888190356143790526825386035094509254821069627573320691352668107378303520336500633868095
69	 -27151651339289440832594304935381594397196438214713692605486549273440906353223139195291988790
70	 -1825723725435671764189293750768709465602224731382118932038283947373922919410628693664630402802
71	 -124590742144471712714271437225476630976392434578366807369596433872287328183399359868416491518779
72	 -8626906993635567481086474973097723854131154355113485593681016954972359736825863859534354652584587
73	 -605971905810583129858274152066533274723658747367182594325064179797526633740285917963573886909959507
74	 -43170776041699122828684789324029187331729444789482770897827294109459384828677118951740924299810981301
75	 -3118757650127715818580103562249755852987597333427615937083157679193876684085388162787700834726390037366
76	 -228425495000759083781544646787315746216318957498275766640793659499600019109081404785548233215276204048494
77	 -16958901536888851743936683923572145716514780337566267130807096029619825899371048370448107351913107480354648
78	 -1276034010978852249699247659963636518374021119944952504331952873134450258168711820823006234233960144198644269
79	 -97288484711064246167932130004655824973653129415993825720148261516941319500400667643679530783222362077210528504
80	 -7514854140521388510590160097577184936883503150925301582959895665922865470412728927297400559212896107937104796704
81	 -587985736088288600791299436759504775882901826164865134076969354349627451823149760803015330179090785529035413540768
82	 -46593913056293404849262782064848446366533275960516185636164296361777279418511993950880561129355063687259326580093584
83	 -3738854444538836420715323995734244263014238352711820993887710543418528310570801928727182752658554779321378326537134006
84	 -303757803290226030993004211103021524586068980855962009585792378979845470630849464865412089982583929461672128405093293275
85	 -24982162224673264284027223294655954257067327667343964770831333962514743974362544833622065610652141494728660055567157780835
86	 -2079610849799189365222033033035331351496017937835260973266611797009028757535019281589848732219913081290615283710096290453721
87	 -175194675278404833356765814424091292720764050204624773738101202626383750770411925275208377022628420704812627135033619861614289
88	 -14934314573712664350267532756868957830534587251465455743140881871479205381731655348530167063187062850864326058764129110454854816
89	 -1287998825761858155604930820639506866056994032157206317156983768424534795398425895815744885307904048422912299979383077445330214683
90	 -112370680768294796208819436864848485508469113002590178643181162451365623260991673057354220617257671361141209945537295966337425801080
91	 -9916098997665240934657441281218199831458499054456220650229215300410514930673248511675048111063461249222086832545114317534435031090680
92	 -884959108515155745503425869358778543803632494715525389347731873494224316834782352612857567961023178919669551197834077530436784408930326
93	 -79862980651577232692052886211637087038384110594524383412949526423107661213147849943298974636208985729954583483570276936967457132357166182
94	 -7287095208873628687604265458367529938790130986951631488798108504530052697505224000192117140854823181420870602913601690340647399058867578750
95	 -672198917983325930634006657478688497245025529435689981089749108144158320149953761553298167117174245307578170258948760212278026731117607169151
96	 -62679360207677043561204704055212884026600726057173869065281110564750887614954523089605785656051303759626122249161157232453842619935181908779884
97	 -5907241340702230753904313570181125010329625364857358375627825216294210978134995629476779321241741550450845831340194449345671669979351153909104820
98	 -562638408261504188799023713132664015317160418600659395517164346131370059032601092218016515205089984550593225765648412292715515327403180671366601439
99	 -54151519667909918640140770380239114717164522001952564060073995785348609966358419517179522702849358226668208769038970536966801501548927266768323035553
100	 -5266009441864125228624168926399012736130957918761805084190034667340301442548993393968848178901669179379233512019155436580741366169370929589257376371674
101	 -517364218454502374839623546721783826121378541888886632118436091585133579165853212698923487537607633251476021285069776407303171308497331357469167366322874

